Soft Factorisation and Exponentiation from Schwinger-Space Geometry

Infrared divergences in Quantum Field Theory govern the low-energy dynamics of many physical theories, and their understanding is a crucial ingredient in predicting the outcomes of collider experiments. We present a novel approach to deriving the structure of these divergences by employing the Schwinger parametrization of Feynman integrals. After using tropical geometry to identify divergent limits, we study the all-orders asymptotic properties of Feynman diagrams via matrix manipulations of graph Laplacians, which allows us to analyse their IR behaviour systematically. We explicitly demonstrate the soft-hard factorization of the integrand for a broad class of diagrams, and reveal that when written in terms of "worldline distances", topologically distinct diagrams asymptote to the same integrand. In particular, for the case of Quantum Electrodynamics, we use this fact to show how ladder-type diagrams combine in Schwinger-parameter space to yield the correct exponentiated soft anomalous dimension. This framework provides a foundation for extending these methods to more complex theories like Quantum Chromodynamics and offers a pathway towards a systematic understanding of infrared divergences in perturbative amplitudes.

==> anc/examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    504852,      13887]
NotebookOptionsPosition[    462470,      13204]
NotebookOutlinePosition[    462899,      13221]
CellTagsIndexPosition[    462856,      13218]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Matrix structure of the soft worldline action", "Title",
 CellChangeTimes->{{3.959235768980589*^9, 
  3.959235789258534*^9}},ExpressionUUID->"75789436-174d-42e8-999a-\
19a29308476b"],

Cell[TextData[{
 "Mathematica notebook accompanying the publication \[OpenCurlyDoubleQuote]",
 StyleBox["Soft Factorisation and Exponentiation from Schwinger-Space \
Geometry",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] \[LineSeparator]",
 StyleBox["Authors:",
  FontWeight->"Bold"],
 " ",
 StyleBox["Carolina Figueiredo,  Giulio Gambuti,  Holmfridur S. Hannesdottir",
  
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.95922801024146*^9, 3.959228099575685*^9}, {
  3.959229151918641*^9, 3.959229153283561*^9}, {3.959231544740666*^9, 
  3.959231545883144*^9}, {3.9592511579131107`*^9, 
  3.9592511612645617`*^9}},ExpressionUUID->"3f0b1b8d-5e8e-4395-a12a-\
055b14857185"],

Cell[CellGroupData[{

Cell["Readme", "Chapter",
 CellChangeTimes->{
  3.956764603632189*^9, {3.956896674289919*^9, 
   3.956896677625903*^9}},ExpressionUUID->"1284da5f-e59b-42a2-a876-\
961e0bc9f021"],

Cell[TextData[{
 "The function ",
 StyleBox["GetMatrices", "Code"],
 " defined in ",
 StyleBox["Function Definitions", "Code"],
 " takes as input the set of edges, nodes and masses and provides all \
necessary information about the diagram (for our purposes)  in the form of an \
association. \nThe available ",
 StyleBox["Keys", "Code"],
 " are: ",
 StyleBox["{U,F,F0,\[Nu],L,M,\[Eta],P,graph}", "Input"],
 ".  See examples of usage below."
}], "Text",
 CellChangeTimes->{{3.959229230543314*^9, 3.959229258016711*^9}, {
  3.959235687859625*^9, 
  3.959235697417795*^9}},ExpressionUUID->"f901d287-491b-45bc-b9ca-\
2331ef17bddb"],

Cell[TextData[{
 "Set the variable ",
 StyleBox["$ComputeTropicalRays", "Code"],
 "  to ",
 StyleBox["True", "Code"],
 " if ",
 StyleBox["polymake", "CodeText"],
 " is installed on your system and set the variable ",
 StyleBox["polymakePATH", "Code"],
 " to its installation path. \nThen the function ",
 StyleBox["ComputeRays", "Code"],
 " can be used to obtain the ray description of the Newton polytope of any \
polynomial in the variables \[Alpha][i_]."
}], "Text",
 CellChangeTimes->{
  3.956896192765063*^9, {3.95922927298132*^9, 
   3.959229278940093*^9}},ExpressionUUID->"25bbf205-05bf-4cce-aac2-\
7ed4d8244557"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$ComputeTropicalRays", "=", "True"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"polymakePATH", "=", "\"\</usr/local/bin/\>\""}], ";"}]}], "Code",
 CellChangeTimes->{
  3.9567644907081127`*^9, {3.956814990190568*^9, 3.956814990693123*^9}, {
   3.956895111787146*^9, 3.956895111910651*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"78fe4513-8376-4466-b2a5-1f9f91c40b34"],

Cell[TextData[{
 StyleBox["Notes: ",
  FontWeight->"Bold"],
 "\n\t- as the symbol C is reserved, below we use CC instead;\n\t- the naming \
of the Schwinger parameters \[Alpha][i] in this notebook is given \
automatically (based on the order of definition of the edges of the graph) \
and does not correspond to the conventions used in the manuscript, but the \
order in which both edges and vertices are listed is respected;"
}], "Text",
 CellChangeTimes->{{3.956895961485388*^9, 3.9568960987745*^9}, {
  3.95689681549177*^9, 
  3.956896906703236*^9}},ExpressionUUID->"13c7f6be-3326-4612-8fed-\
f059dba371fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Function Definitions", "Chapter",
 CellChangeTimes->{{3.959229215345603*^9, 
  3.959229218627965*^9}},ExpressionUUID->"4b049740-aead-4dea-bb08-\
9fd375d33b27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GetMatrices", "[", 
   RowBox[{"Nodes_", ",", "Edges_", ",", "Masses_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"edges", "=", "Edges"}], ",", 
      RowBox[{"nodes", "=", "Nodes"}], ",", 
      RowBox[{"masses", "=", "Masses"}], ",", "vertices", ",", "\[Alpha]", 
      ",", "U", ",", "F0", ",", "F", ",", "\[Nu]0", ",", "\[Nu]", ",", "P", 
      ",", "\[Eta]", ",", "myN", ",", "M", ",", "L", ",", "Lred", ",", 
      "graph"}], "}"}], ",", "\n", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "Edges", "]"}], "\[NotEqual]", 
        RowBox[{"Length", "[", "Masses", "]"}]}], ",", 
       RowBox[{
        RowBox[{
        "Print", "[", "\"\<number of edges and masses not matching!\>\"", 
         "]"}], ";", 
        RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", "\n", 
     RowBox[{"vertices", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"Flatten", "[", "edges", "]"}], "]"}]}], ";", "\n", 
     RowBox[{"P", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"nodes", ",", "v"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", "vertices"}], "}"}]}], "]"}], "/.", 
       "\[VeryThinSpace]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"i", "\[Rule]", 
          RowBox[{"p", "[", "i", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "nodes", "]"}]}], "}"}]}], "]"}]}]}], ";", 
     "\n", 
     RowBox[{"P", "=", 
      RowBox[{"Total", "/@", 
       RowBox[{"Flatten", "/@", "P"}]}]}], ";", "\n", 
     RowBox[{"\[Eta]", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{
              "edges", "\[LeftDoubleBracket]", "e", "\[RightDoubleBracket]"}],
               ",", 
              RowBox[{
              "vertices", "\[LeftDoubleBracket]", "v", 
               "\[RightDoubleBracket]"}]}], "]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"{", "1", "}"}], "}"}], "\[RuleDelayed]", 
             RowBox[{"-", "1"}]}]}], "/.", "\[VeryThinSpace]", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", "2", "}"}], "}"}], "\[RuleDelayed]", "1"}]}], "/.", 
          "\[VeryThinSpace]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}]}], "}"}], "\[Rule]", "0"}]}], "/.", 
         "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{"{", "}"}], "\[Rule]", "0"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", "1", ",", 
          RowBox[{"Length", "[", "edges", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "1", ",", 
          RowBox[{"Length", "[", "vertices", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\n", 
     RowBox[{"myN", "=", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "e", "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"e", ",", "1", ",", 
           RowBox[{"Length", "[", "edges", "]"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\n", 
     RowBox[{"M", "=", 
      RowBox[{"myN", ".", "\[Eta]"}]}], ";", "\n", 
     RowBox[{"L", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Transpose", "[", "\[Eta]", "]"}], ".", "myN", ".", 
           "\[Eta]"}], ")"}], "\[LeftDoubleBracket]", 
         RowBox[{"v1", ",", "v2"}], "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"v1", ",", "1", ",", 
          RowBox[{"Length", "[", "vertices", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"v2", ",", "1", ",", 
          RowBox[{"Length", "[", "vertices", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\n", 
     RowBox[{"U", "=", 
      RowBox[{"Factor", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           UnderoverscriptBox["\[Product]", 
            RowBox[{"e", "=", "1"}], 
            RowBox[{"Length", "[", "edges", "]"}]], 
           RowBox[{"\[Alpha]", "[", "e", "]"}]}], ")"}], " ", 
         RowBox[{"Det", "[", 
          RowBox[{"L", "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"2", ";;", 
             RowBox[{"-", "1"}]}], ",", 
            RowBox[{"2", ";;", 
             RowBox[{"-", "1"}]}]}], "\[RightDoubleBracket]"}], "]"}]}], 
        "]"}], "]"}]}], ";", "\n", 
     RowBox[{"\[Nu]0", "=", 
      RowBox[{
       RowBox[{"P", "\[LeftDoubleBracket]", 
        RowBox[{"2", ";;", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], ".", 
       RowBox[{"Inverse", "[", 
        RowBox[{"L", "\[LeftDoubleBracket]", 
         RowBox[{
          RowBox[{"2", ";;", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"2", ";;", 
           RowBox[{"-", "1"}]}]}], "\[RightDoubleBracket]"}], "]"}], ".", 
       RowBox[{"P", "\[LeftDoubleBracket]", 
        RowBox[{"2", ";;", 
         RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}]}], ";", "\n", 
     RowBox[{"\[Nu]", "=", 
      RowBox[{"\[Nu]0", "-", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "e", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"e", ",", 
            RowBox[{"1.", " ", 
             RowBox[{"Length", "[", "edges", "]"}]}]}], "}"}]}], "]"}], ".", 
        "masses"}]}]}], ";", "\n", 
     RowBox[{"F0", "=", 
      RowBox[{"Factor", "[", 
       RowBox[{"\[Nu]0", " ", "U"}], "]"}]}], ";", "\n", 
     RowBox[{"F", "=", 
      RowBox[{"F0", "-", 
       RowBox[{"U", " ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "e", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", 
             RowBox[{"1.", " ", 
              RowBox[{"Length", "[", "edges", "]"}]}]}], "}"}]}], "]"}], ".", 
         "masses"}]}]}]}], ";", "\n", 
     RowBox[{"graph", "=", 
      RowBox[{"DrawGraph", "[", 
       RowBox[{"nodes", ",", "edges", ",", "masses"}], "]"}]}], ";", "\n", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<U\>\"", "\[Rule]", "U"}], ",", 
       RowBox[{"\"\<F\>\"", "\[Rule]", "F"}], ",", 
       RowBox[{"\"\<F0\>\"", "\[Rule]", "F0"}], ",", 
       RowBox[{"\"\<\[Nu]\>\"", "\[Rule]", "\[Nu]"}], ",", 
       RowBox[{"\"\<L\>\"", "\[Rule]", "L"}], ",", 
       RowBox[{"\"\<M\>\"", "\[Rule]", "M"}], ",", 
       RowBox[{"\"\<\[Eta]\>\"", "\[Rule]", "\[Eta]"}], ",", 
       RowBox[{"\"\<P\>\"", "\[Rule]", "P"}], ",", 
       RowBox[{"\"\<graph\>\"", "\[Rule]", "graph"}]}], "]"}]}]}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DrawGraph", "[", 
    RowBox[{"Nodes_", ",", "Edges_", ",", "Masses_"}], "]"}], ":=", 
   RowBox[{"HighlightGraph", "[", 
    RowBox[{
     RowBox[{"EdgeTaggedGraph", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Labeled", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Edges", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
              "\[UndirectedEdge]", 
              RowBox[{"Edges", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
             RowBox[{"\[Alpha]", "[", "i", "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Edges", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            SubscriptBox["p", "i"], "\[UndirectedEdge]", 
            RowBox[{
            "Nodes", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Nodes", "]"}]}], "}"}]}], "]"}]}], "]"}],
        ",", 
       RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}]}], "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{
             RowBox[{
             "Masses", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
              "===", "0"}]}], ",", 
           TemplateBox[{
             RowBox[{"Edges", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
             RowBox[{"Edges", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "1"},
            "UndirectedEdge"]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "Masses", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{
             RowBox[{
             "Masses", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
              "===", "0"}]}], ",", 
           TemplateBox[{
             RowBox[{"Edges", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
             RowBox[{"Edges", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "2"},
            "UndirectedEdge"]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "Masses", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "Masses", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "===", "0"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             TemplateBox[{
               RowBox[{"Edges", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], 
               RowBox[{"Edges", "\[LeftDoubleBracket]", 
                 RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], "1"},
              "UndirectedEdge"], ",", "Blue", ",", "Dashed"}], "]"}]}], "]"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "Masses", "]"}]}], "}"}]}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ComputeRays", "[", "polynomial_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vars", ",", "terms", ",", "exponentVectors", ",", "output"}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"SetDirectory", "[", 
      RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", 
     RowBox[{"vars", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"Union", "[", 
        RowBox[{"Cases", "[", 
         RowBox[{"polynomial", ",", "_\[Alpha]", ",", "\[Infinity]"}], "]"}], 
        "]"}], "]"}]}], ";", 
     RowBox[{"terms", "=", 
      RowBox[{"List", "@@", 
       RowBox[{"Expand", "[", "polynomial", "]"}]}]}], ";", 
     RowBox[{"exponentVectors", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"#1", ",", "v"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", "vars"}], "}"}]}], "]"}], "&"}], ")"}], "/@", 
       "terms"}]}], ";", 
     RowBox[{"Export", "[", 
      RowBox[{
      "\"\<exponents.txt\>\"", ",", "exponentVectors", ",", "\"\<Table\>\""}],
       "]"}], ";", 
     RowBox[{
     "Print", "[", "\"\<Tropical rays (obtained via polymake) : \>\"", "]"}], 
     ";", 
     RowBox[{"RunProcess", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"polymakePATH", "<>", "\"\<polymake\>\""}], ",", 
         "\"\<--script\>\"", ",", "\"\<newton.poly\>\""}], "}"}], ",", 
       "\"\<StandardOutput\>\""}], "]"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{
  3.956764490763801*^9, {3.956895130680218*^9, 3.956895165444739*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"1cd248da-a058-406c-baa6-a874ae7fbc73"]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Chapter",ExpressionUUID->"3425056c-0b4d-4c29-9c0b-940d3cc4f901"],

Cell[CellGroupData[{

Cell["1-loop Triangle", "Section",ExpressionUUID->"d1ea00cb-829a-41b6-bfaa-e001ec0c2b52"],

Cell[CellGroupData[{

Cell["Definition of the diagram", "Subsection",
 CellChangeTimes->{
  3.959230072276867*^9},ExpressionUUID->"b73f2494-13c4-445f-b546-\
6a747b0a1339"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nodes", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"masses", "=", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "m2", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diagram", "=", 
   RowBox[{"GetMatrices", "[", 
    RowBox[{"nodes", ",", "edges", ",", "masses"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "1", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "2", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], " ", 
       RowBox[{"p", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"graph", "=", 
  RowBox[{"diagram", "[", "\"\<graph\>\"", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"diagram", "[", "\"\<U\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"diagram", "[", "\"\<F\>\"", "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"diagram", "[", "\"\<P\>\"", "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.956764490770831*^9, {3.9592293176908407`*^9, 3.959229317879324*^9}},
 CellLabel->
  "In[669]:=",ExpressionUUID->"e45f2921-8faf-4afe-b90f-d8dd2f010499"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 
       Subscript[$CellContext`p, 1], 
       Subscript[$CellContext`p, 2], 
       Subscript[$CellContext`p, 3]}, {
      Null, {{1, 2}, {1, 3}, {2, 3}, {4, 2}, {5, 3}, {6, 1}}, {1, 1, 1, 1, 1, 
       1}}, {EdgeLabels -> {
        UndirectedEdge[1, 3, 1] -> $CellContext`\[Alpha][2], 
         UndirectedEdge[2, 3, 1] -> $CellContext`\[Alpha][3], 
         UndirectedEdge[1, 2, 1] -> $CellContext`\[Alpha][1]}, 
       VertexLabels -> {"Name"}, GraphHighlight -> {
         UndirectedEdge[1, 2, 1], 
         UndirectedEdge[2, 3, 1], 
         UndirectedEdge[1, 3, 1]}, 
       GraphHighlightStyle -> {UndirectedEdge[2, 3, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{0.8936968229298694, 1.861967988318196}, {
            1.3955600578170722`, 1.022564208120318}}, 0.02840351513736425]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "1", ")"}], {1.1446284403734708, 1.442266098219257},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{0.8936968229298694, 1.861967988318196}, {
            1.8703500656363103`, 1.875825377647425}}, 0.02840351513736425]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "2", ")"}], {1.3820234442830899, 1.8688966829828106},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{0.8936968229298694, 1.861967988318196}, {0., 
          2.3592313715312834`}}, 0.02840351513736425]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{1.3955600578170722`, 1.022564208120318}, {
            1.8703500656363103`, 1.875825377647425}}, 0.02840351513736425]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "3", ")"}], {1.6329550617266912, 1.4491947928838713},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.3955600578170722`, 1.022564208120318}, {
          1.4123652763619732`, 0.}}, 0.02840351513736425]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.8703500656363103`, 1.875825377647425}, {
          2.7478438851200826`, 2.399400173308482}}, 0.02840351513736425]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{0.8936968229298694, 1.861967988318196}, 
          0.02840351513736425], 
         InsetBox["1", 
          Offset[{2, 2}, {0.9221003380672337, 1.8903715034555604}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3955600578170722`, 1.022564208120318}, 
          0.02840351513736425], 
         InsetBox["2", 
          Offset[{2, 2}, {1.4239635729544364, 1.0509677232576822}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.8703500656363103`, 1.875825377647425}, 
          0.02840351513736425], 
         InsetBox["3", 
          Offset[{2, 2}, {1.8987535807736746, 1.9042288927847892}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.4123652763619732`, 0.}, 0.02840351513736425], InsetBox[
          SubscriptBox["p", "1"], 
          Offset[{2, 2}, {1.4407687914993375, 0.02840351513736425}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.7478438851200826`, 2.399400173308482}, 
          0.02840351513736425], InsetBox[
          SubscriptBox["p", "2"], 
          Offset[{2, 2}, {2.776247400257447, 2.4278036884458465}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 2.3592313715312834`}, 0.02840351513736425], InsetBox[
          SubscriptBox["p", "3"], 
          Offset[{2, 2}, {0.02840351513736425, 2.3876348866686476}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.956814997913879*^9, 3.956895189097937*^9, 3.956895895262298*^9, 
   3.9568963553620243`*^9, 3.956896412592908*^9, 3.956896613172536*^9, 
   3.956996605385748*^9, 3.9569974435407553`*^9, 3.959166247734167*^9, {
   3.9592293073031797`*^9, 3.9592293184981003`*^9}, 3.9592300171473837`*^9, 
   3.9592314773963213`*^9},
 CellLabel->
  "Out[674]=",ExpressionUUID->"e9782069-ff03-4baa-9d55-9c9af1729aca"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Compute all tropical rays and take the soft ray {-1,-1,-2} (soft photon)\
\>", "Subsection",
 CellChangeTimes->{{3.956896748477972*^9, 3.956896751140264*^9}, 
   3.959230111066989*^9},ExpressionUUID->"2b0ee3ca-fc25-47e5-a6dd-\
11bbf79669fb"],

Cell[TextData[{
 "in order to reproduce the tropical rays of eq. (2.10) we consider the \
Minkowski sum of the polytopes of ",
 Cell[BoxData[
  FormBox["F", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dea13064-0c76-42a4-b4b2-e4b7af5f43a3"],
 " and ",
 Cell[BoxData[
  FormBox["U", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dbc571ba-ffd3-4429-a919-740eb9174bc1"],
 " after fixing the photon parameter to 1. \nThis corresponds to the polytope \
of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"F", " ", "U"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c6aaa574-8261-4733-8939-8cd06a7308f4"]
}], "Text",
 CellChangeTimes->{{3.959229620127973*^9, 
  3.959229746084793*^9}},ExpressionUUID->"007c64b4-981d-4008-b260-\
8a6c1476ea99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"$ComputeTropicalRays", ",", 
   RowBox[{"ComputeRays", "[", 
    RowBox[{
     RowBox[{"F", "*", "U"}], " ", "/.", " ", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "3", "]"}], "->", "1"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.959229324490581*^9, 3.9592293247668*^9}, {
  3.959229506432776*^9, 3.959229511564438*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"b10d4996-f403-4ff5-bd3c-bddd5abd1058"],

Cell[BoxData["\<\"Tropical rays (obtained via polymake) : \"\>"], "Print",
 CellChangeTimes->{3.959229772513661*^9, 3.959229867225391*^9, 
  3.9592300172770977`*^9, 3.9592314775235243`*^9},
 CellLabel->
  "During evaluation of \
In[678]:=",ExpressionUUID->"ceaa696c-a667-481b-ad33-f70a9b24fa16"],

Cell[BoxData["\<\"-1 -1\\n1 0\\n1 1\\n0 1\\n\"\>"], "Output",
 CellChangeTimes->{3.95922977400455*^9, 3.959229868790139*^9, 
  3.959230018703595*^9, 3.959231479020133*^9},
 CellLabel->
  "Out[678]=",ExpressionUUID->"edc8eb37-c99b-456f-b8df-5441d954146a"]
}, Open  ]],

Cell[TextData[{
 "more in general (and in the rest of this notebook) we prefer to consider \
the rays arising from the Lee-Pomeranski representation, i.e. those of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"F", " ", "+", " ", "U"}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "46fad117-f323-403b-b70b-4cdea8dd7a51"],
 ", without any constraints on the \[Alpha]-parameters"
}], "Text",
 CellChangeTimes->{{3.9592297744530354`*^9, 3.9592298422834177`*^9}, {
  3.959229874737224*^9, 
  3.959229886338008*^9}},ExpressionUUID->"1df0d6a8-71a8-4bb1-b5ac-\
fd5fcf204472"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"$ComputeTropicalRays", ",", 
   RowBox[{"ComputeRays", "[", 
    RowBox[{"F", "+", "U"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959229845159459*^9, 3.95922984828461*^9}},
 CellLabel->
  "In[679]:=",ExpressionUUID->"f454edfc-4b6a-47af-94cb-f05a4016f21a"],

Cell[BoxData["\<\"Tropical rays (obtained via polymake) : \"\>"], "Print",
 CellChangeTimes->{{3.959229848840523*^9, 3.959229871399838*^9}, 
   3.95923001883947*^9, 3.959231479155265*^9},
 CellLabel->
  "During evaluation of \
In[679]:=",ExpressionUUID->"6102f82d-787c-4b15-a139-d5277831464d"],

Cell[BoxData["\<\"0 0 1\\n-1 -1 -2\\n1 0 0\\n1 1 1\\n0 1 0\\n\"\>"], "Output",
 CellChangeTimes->{{3.9592298502872887`*^9, 3.95922987289016*^9}, 
   3.9592300203233643`*^9, 3.959231480841092*^9},
 CellLabel->
  "Out[679]=",ExpressionUUID->"d146dd54-583e-4f68-8765-421fddff4525"]
}, Open  ]],

Cell[" we take the soft ray", "Text",
 CellChangeTimes->{{3.959230002320468*^9, 
  3.959230005645234*^9}},ExpressionUUID->"bb26ddb9-e3ca-4a9d-8e26-\
64709950631e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ray", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"scaling", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "e", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "e", "]"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{
       "ray", "\[LeftDoubleBracket]", "e", "\[RightDoubleBracket]"}]]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{3.956764490779752*^9},
 CellLabel->
  "In[680]:=",ExpressionUUID->"9c15068e-6a1d-4a79-948d-fee2481ad313"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "3", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895192108796*^9, 3.956895899013583*^9, 
  3.956896359300482*^9, 3.956896416384013*^9, 3.956896616098543*^9, 
  3.9569974461756277`*^9, 3.959166256262384*^9, 3.959229312092421*^9, 
  3.959229851300537*^9, 3.959230020516171*^9, 3.9592314809889517`*^9},
 CellLabel->
  "Out[681]=",ExpressionUUID->"ba816bfa-3479-493e-ab50-fe2511a9606f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute matrices from section (4)", "Subsection",
 CellChangeTimes->{{3.959228143154241*^9, 
  3.9592281462440643`*^9}},ExpressionUUID->"2d2479e8-eef9-4f6e-82c5-\
e9c9540adbe1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"diagram", "[", "\"\<L\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Code",
 CellChangeTimes->{
  3.9567644907875757`*^9, {3.956896305289865*^9, 3.956896317379669*^9}},
 CellLabel->
  "In[682]:=",ExpressionUUID->"c4a926e9-2a44-4c75-8b38-b1304d7ae3bf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.956896314861968*^9, 3.9568963179153976`*^9}, 
   3.956896359391881*^9, 3.956896416485592*^9, 3.95689661624298*^9, 
   3.956997446286256*^9, 3.959166256359866*^9, 3.959229312168028*^9, 
   3.9592300205779533`*^9, 3.959231481065713*^9},
 CellLabel->
  "Out[683]//MatrixForm=",ExpressionUUID->"10da5c7f-f423-4b38-8364-\
efbedff81ae5"]
}, Open  ]],

Cell["\<\
the H sub-diagram is made up of vertex (1), while the soft sub-diagram \
consists of vertices (2) and (3). From eq. (4.6)\
\>", "Text",
 CellChangeTimes->{{3.959228197426556*^9, 
  3.959228199333456*^9}},ExpressionUUID->"7ed50e99-170d-450e-8a21-\
fa996ab6c9af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", "3"}], ",", 
     RowBox[{"2", ";;", "3"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"2", ";;", "3"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<H\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "H", "]"}]}], ",", 
   RowBox[{"\"\<S\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "S", "]"}]}], ",", 
   RowBox[{"\"\<C\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "CC", "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.9567644907960863`*^9, {3.956896271065246*^9, 3.956896271619754*^9}},
 CellLabel->
  "In[684]:=",ExpressionUUID->"48ade79c-90e8-431e-a715-fc5ef743f1e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"H\"\>", "\[Rule]", 
    TagBox[
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "2", "]"}]]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"S\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"C\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "1", "]"}]]}]},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "2", "]"}]]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895192252902*^9, 3.956895899260542*^9, 
  3.956896359481694*^9, 3.956896416586759*^9, 3.956896616380688*^9, 
  3.95699744641426*^9, 3.959166258122064*^9, 3.959229312270726*^9, 
  3.9592300206726503`*^9, 3.959231481147091*^9},
 CellLabel->
  "Out[687]=",ExpressionUUID->"dc12b9b3-5e1b-4f89-86c0-e4329eb8454d"]
}, Open  ]],

Cell["\<\
we choose as vertex (1) to impose momentum conservation and we delete row and \
column 1 \
\>", "Text",ExpressionUUID->"71b9a38b-436b-42c8-a762-37f8938074f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lreduced", "=", "S"}], ";"}]], "Code",
 CellChangeTimes->{3.956764490803711*^9},
 CellLabel->
  "In[688]:=",ExpressionUUID->"4c279fa2-92b9-40e3-8feb-e910cf54875e"],

Cell[TextData[{
 "we now split S into ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "6a0d3019-a168-4a9f-965a-5e68e5321b12"],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "b9c38167-13fb-4624-9c35-d10cec7c40c8"]
}], "Text",
 CellChangeTimes->{3.956764783647334*^9, 3.956764838594571*^9, 
  3.956764916269199*^9},ExpressionUUID->"966ece23-16c3-463e-a809-\
62f9da1a4550"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["S", "J"], "=", 
   RowBox[{"S", "/.", "\[VeryThinSpace]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Alpha]", "[", "3", "]"}]], "\[Rule]", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "J"], "=", 
   RowBox[{"S", "/.", "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(S\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["S", "J"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "J"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.9567644908109837`*^9, {3.956895462846208*^9, 3.956895469928518*^9}},
 CellLabel->
  "In[689]:=",ExpressionUUID->"b0ce9329-31e4-47e2-b4dc-1802f9eddae3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(J\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "1", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J\\)]\\)\"\>",
     "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "3", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "3", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895192388425*^9, 3.9568958993669024`*^9, 
  3.956896359599032*^9, 3.9568964166860633`*^9, 3.956896616477161*^9, 
  3.956997446550273*^9, 3.9591662612171926`*^9, 3.9592293124072742`*^9, 
  3.9592300207723837`*^9, 3.9592314812589083`*^9},
 CellLabel->
  "Out[691]=",ExpressionUUID->"ff1381e6-13c9-4428-87da-5b7f1401a193"]
}, Open  ]],

Cell[TextData[{
 "comparing to eq. (4.10) we confirm ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "8a9ff725-b830-4933-ba09-0aefca6018c3"],
 " is block diagonal, with ",
 Cell[BoxData[
  SubscriptBox["J", "1"]],ExpressionUUID->
  "4dc62438-cb9c-4d49-8ede-b39685fb6fe9"],
 "= 1/\[Alpha][1] and ",
 Cell[BoxData[
  SubscriptBox["J", "2"]],ExpressionUUID->
  "08e1ed2a-bf11-453d-95f5-094901bc65e3"],
 "= 1/\[Alpha][2]. We can compute the momentum vector ",
 Cell[BoxData[
  SubscriptBox["P", "J"]],ExpressionUUID->
  "b3466898-daf3-4ada-b029-1bf2eff8c99e"],
 " as"
}], "Text",
 CellChangeTimes->{{3.956764783663864*^9, 3.956764795694859*^9}, {
   3.95676482682876*^9, 3.956764857105527*^9}, 3.959228370190343*^9, 
   3.959228414617621*^9},ExpressionUUID->"501ee6ee-f4de-41e1-b58e-\
7efaca44583d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["P", "J"], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     SubscriptBox["S", "J"], "]"}], ".", 
    RowBox[{"P", "\[LeftDoubleBracket]", 
     RowBox[{"2", ";;", "3"}], "\[RightDoubleBracket]"}]}], "]"}]}]], "Code",
 CellChangeTimes->{3.956764490818684*^9},
 CellLabel->
  "In[692]:=",ExpressionUUID->"1e5fe2a1-25c3-4f3d-9398-328603d9050b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], " ", 
    RowBox[{"\[Alpha]", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{"p", "[", "2", "]"}], " ", 
    RowBox[{"\[Alpha]", "[", "2", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.95689519249286*^9, 3.956895899441528*^9, 
  3.9568963597251983`*^9, 3.956896416783447*^9, 3.956896616585425*^9, 
  3.956997446675746*^9, 3.959166262362125*^9, 3.9592293124986343`*^9, 
  3.959230020858276*^9, 3.9592314813370113`*^9},
 CellLabel->
  "Out[692]=",ExpressionUUID->"729dad56-1414-400b-9318-5f664e838b48"]
}, Open  ]],

Cell[TextData[{
 "finally, the leading order term of the worldline action can be written as \
the sum \[OpenCurlyDoubleQuote]- ",
 Cell[BoxData[
  SubscriptBox["P", "W"]],ExpressionUUID->
  "8b36bac9-cc9b-45c8-9162-0ef35558465c"],
 " . ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "W"]],ExpressionUUID->
  "425106c0-c535-481e-9895-15ae0c17abf7"],
 " . ",
 Cell[BoxData[
  SubscriptBox["P", "W"]],ExpressionUUID->
  "42af30a7-b10d-4151-bd90-06b0f59a7ec6"],
 " \". Since there is only one photon "
}], "Text",
 CellChangeTimes->{{3.956764958114188*^9, 
  3.956764966431724*^9}},ExpressionUUID->"0a57da39-741c-44c3-b943-\
d487eb160d2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["P", "W"], ",", 
     SubscriptBox["\[CapitalGamma]", "W"]}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["P", "J"], ",", 
     SubscriptBox["\[CapitalGamma]", "J"]}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{3.956764490825232*^9},
 CellLabel->
  "In[693]:=",ExpressionUUID->"d0930f1a-f807-4851-9c11-43d9db416fdc"],

Cell[" and therefore", "Text",ExpressionUUID->"b44fd987-77c9-403e-a410-5ca566dd4ab8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"-", 
    RowBox[{
     SubscriptBox["P", "W"], ".", 
     SubscriptBox["\[CapitalGamma]", "W"], ".", 
     SubscriptBox["P", "W"]}]}], "]"}], ";"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "/.", "\[VeryThinSpace]", "kinematics"}], "]"}]}], "Code",
 CellChangeTimes->{3.956764490833864*^9},
 CellLabel->
  "In[694]:=",ExpressionUUID->"7bdd27d0-d97b-493d-9a8c-22f6b71b1b01"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"s", " ", 
    RowBox[{"\[Alpha]", "[", "1", "]"}], " ", 
    RowBox[{"\[Alpha]", "[", "2", "]"}]}], "-", 
   RowBox[{"m2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "2", "]"}]}], ")"}], "2"]}]}], 
  RowBox[{"\[Alpha]", "[", "3", "]"}]]], "Output",
 CellChangeTimes->{3.956895192611501*^9, 3.9568958995569067`*^9, 
  3.956896359807809*^9, 3.956896416878721*^9, 3.956896616691403*^9, 
  3.9569974468517737`*^9, 3.9591662652011347`*^9, 3.959229312597459*^9, 
  3.959230020959173*^9, 3.959231481458932*^9},
 CellLabel->
  "Out[695]=",ExpressionUUID->"8624c164-68ee-4863-8c4e-f69e4ac49b73"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2 loop planar ladder", "Section",ExpressionUUID->"e737745f-aef2-4550-aa03-2f99ea7d2d9d"],

Cell[CellGroupData[{

Cell["Definition of the diagram", "Subsection",
 CellChangeTimes->{
  3.959230072422757*^9},ExpressionUUID->"cf048cc2-427c-49fd-aad9-\
1969d9715266"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nodes", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"masses", "=", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "m2", ",", "m2", ",", "m2", ",", "0", ",", "0"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diagram", "=", 
   RowBox[{"GetMatrices", "[", 
    RowBox[{"nodes", ",", "edges", ",", "masses"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "1", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "2", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], " ", 
       RowBox[{"p", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"graph", "=", 
  RowBox[{"diagram", "[", "\"\<graph\>\"", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"diagram", "[", "\"\<U\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"diagram", "[", "\"\<F\>\"", "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"diagram", "[", "\"\<P\>\"", "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.956764490841331*^9, {3.9592299143408117`*^9, 3.959229915530265*^9}},
 CellLabel->
  "In[696]:=",ExpressionUUID->"61fc79ac-7f4c-465d-9836-3d594666648a"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 
       Subscript[$CellContext`p, 1], 
       Subscript[$CellContext`p, 2], 
       Subscript[$CellContext`p, 3]}, {
      Null, {{1, 2}, {2, 3}, {1, 4}, {4, 5}, {2, 4}, {3, 5}, {6, 3}, {7, 5}, {
       8, 1}}, {1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[3, 5, 1] -> $CellContext`\[Alpha][6], 
         UndirectedEdge[1, 4, 1] -> $CellContext`\[Alpha][3], 
         UndirectedEdge[4, 5, 1] -> $CellContext`\[Alpha][4], 
         UndirectedEdge[2, 3, 1] -> $CellContext`\[Alpha][2], 
         UndirectedEdge[2, 4, 1] -> $CellContext`\[Alpha][5], 
         UndirectedEdge[1, 2, 1] -> $CellContext`\[Alpha][1]}, 
       VertexLabels -> {"Name"}, GraphHighlight -> {
         UndirectedEdge[1, 4, 1], 
         UndirectedEdge[2, 3, 1], 
         UndirectedEdge[1, 2, 1], 
         UndirectedEdge[4, 5, 1], 
         UndirectedEdge[2, 4, 1], 
         UndirectedEdge[3, 5, 1]}, 
       GraphHighlightStyle -> {UndirectedEdge[3, 5, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[2, 4, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.009831229264501, 1.2719502471818143`}, {
            1.9268728001532147`, 1.636220632530768}}, 0.03496143677025142]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "1", ")"}], {1.468352014708858, 1.454085439856291},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.009831229264501, 1.2719502471818143`}, {
            1.9276070998583563`, 0.9074657255128558}}, 0.03496143677025142]}},
          InsetBox[
          RowBox[{"\[Alpha]", "(", "3", ")"}], {1.4687191645614286, 1.0897079863473351},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.009831229264501, 1.2719502471818143`}, {0., 
          1.2718737615863125`}}, 0.03496143677025142]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9268728001532147`, 1.636220632530768}, {
            2.998296324834687, 1.792152601872217}}, 0.03496143677025142]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "2", ")"}], {2.4625845624939506, 1.7141866172014923},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9268728001532147`, 1.636220632530768}, {
            1.9276070998583563`, 0.9074657255128558}}, 0.03496143677025142]}},
          InsetBox[
          RowBox[{"\[Alpha]", "(", "5", ")"}], {1.9272399500057855, 1.2718431790218119},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{2.998296324834687, 1.792152601872217}, {
            2.998551945746059, 0.7517590985492246}}, 0.03496143677025142]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "6", ")"}], {2.998424135290373, 1.2719558502107207},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.998296324834687, 1.792152601872217}, {3.68485022731213, 
          2.544566833934609}}, 0.03496143677025142]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9276070998583563`, 0.9074657255128558}, {
            2.998551945746059, 0.7517590985492246}}, 0.03496143677025142]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "4", ")"}], {2.4630795228022078, 0.8296124120310402},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.998551945746059, 0.7517590985492246}, {
          3.685474434392161, 0.}}, 0.03496143677025142]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{1.009831229264501, 1.2719502471818143`}, 
          0.03496143677025142], 
         InsetBox["1", 
          Offset[{2, 2}, {1.0447926660347524, 1.3069116839520656}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.9268728001532147`, 1.636220632530768}, 
          0.03496143677025142], 
         InsetBox["2", 
          Offset[{2, 2}, {1.961834236923466, 1.6711820693010193}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.998296324834687, 1.792152601872217}, 0.03496143677025142],
          InsetBox["3", 
          Offset[{2, 2}, {3.0332577616049385, 1.8271140386424682}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.9276070998583563`, 0.9074657255128558}, 
          0.03496143677025142], 
         InsetBox["4", 
          Offset[{2, 2}, {1.9625685366286076, 0.9424271622831072}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.998551945746059, 0.7517590985492246}, 
          0.03496143677025142], 
         InsetBox["5", 
          Offset[{2, 2}, {3.0335133825163108, 0.786720535319476}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.68485022731213, 2.544566833934609}, 0.03496143677025142], 
         InsetBox[
          SubscriptBox["p", "1"], 
          Offset[{2, 2}, {3.7198116640823815, 2.5795282707048606}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.685474434392161, 0.}, 0.03496143677025142], InsetBox[
          SubscriptBox["p", "2"], 
          Offset[{2, 2}, {3.7204358711624126, 0.03496143677025142}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 1.2718737615863125`}, 0.03496143677025142], InsetBox[
          SubscriptBox["p", "3"], 
          Offset[{2, 2}, {0.03496143677025142, 1.3068351983565638}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.95681522717366*^9, 3.956895192769063*^9, 
  3.956895899679534*^9, 3.956896359949526*^9, 3.956896417038433*^9, 
  3.956896616862322*^9, 3.956997447021972*^9, 3.957512750139633*^9, 
  3.9592300210899687`*^9, 3.959231481592348*^9},
 CellLabel->
  "Out[701]=",ExpressionUUID->"5cd55d46-3ab0-4011-a63c-e0dfaeec8120"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Compute all tropical rays and take the soft ray {-1,-1,-1,-1,-2,-2}  (both \
photons soft)\
\>", "Subsection",
 CellChangeTimes->{
  3.959230111209139*^9},ExpressionUUID->"15d7d9a9-64f9-44af-a059-\
d9f5fe7f025c"],

Cell["we compute the tropical rays", "Text",
 CellChangeTimes->{{3.959229955250222*^9, 
  3.959229962042647*^9}},ExpressionUUID->"c6263c48-99b1-41cc-897e-\
3e465caeecb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"$ComputeTropicalRays", ",", 
   RowBox[{"ComputeRays", "[", 
    RowBox[{"F", "+", "U"}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[705]:=",ExpressionUUID->"b905f45b-2ce5-4596-aa62-3872189a822d"],

Cell[BoxData["\<\"Tropical rays (obtained via polymake) : \"\>"], "Print",
 CellChangeTimes->{3.959230021250202*^9, 3.9592314817216988`*^9},
 CellLabel->
  "During evaluation of \
In[705]:=",ExpressionUUID->"d2909577-6a98-4c2b-8d10-30a0580e20c6"],

Cell[BoxData["\<\"-1 -1 -1 -1 -1 -1\\n0 1 0 1 1 1\\n0 0 1 0 0 0\\n0 0 0 0 0 1\
\\n0 0 0 0 1 0\\n0 0 0 1 0 0\\n0 0 0 0 -1 0\\n0 1 0 0 0 0\\n1 0 1 0 1 0\\n1 1 \
1 1 1 1\\n-1 -1 -1 -1 -2 -2\\n1 0 0 0 0 0\\n0 -1 0 -1 0 -2\\n\"\>"], "Output",\

 CellChangeTimes->{3.959230022781801*^9, 3.9592314834904823`*^9},
 CellLabel->
  "Out[705]=",ExpressionUUID->"b26cbc55-45ce-4e8d-ac04-5cbed1ef8862"]
}, Open  ]],

Cell["and select the one considered in the paper", "Text",
 CellChangeTimes->{{3.95922996501159*^9, 
  3.9592299721168833`*^9}},ExpressionUUID->"2748f20a-f11c-4bab-a26a-\
ca88230c6e1a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ray", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"scaling", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "e", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "e", "]"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{
       "ray", "\[LeftDoubleBracket]", "e", "\[RightDoubleBracket]"}]]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{3.956764490850213*^9},
 CellLabel->
  "In[706]:=",ExpressionUUID->"7527cc04-41e2-4cee-9500-0b6c2499de53"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "5", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "5", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "6", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "6", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956815229017383*^9, 3.956895194508833*^9, 
  3.956895901443149*^9, 3.956896361646441*^9, 3.9568964187385*^9, 
  3.956896618549242*^9, 3.956997449393387*^9, 3.95751275373398*^9, 
  3.959230022936008*^9, 3.959231483626649*^9},
 CellLabel->
  "Out[707]=",ExpressionUUID->"1b694120-5cb2-47a2-8037-c3a61aa6f853"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute matrices from section (4)", "Subsection",
 CellChangeTimes->{
  3.959228139564376*^9},ExpressionUUID->"6587526f-e071-4402-a8a1-\
7a5a0b08a0f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"diagram", "[", "\"\<L\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Code",
 CellChangeTimes->{
  3.956764490856682*^9, {3.956896328482128*^9, 3.95689632863295*^9}},
 CellLabel->
  "In[708]:=",ExpressionUUID->"19899967-fb42-4257-ba40-469d55867e17"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956896361734286*^9, 3.956896418851617*^9, 
  3.95689661865031*^9, 3.956997449514057*^9, 3.9575127538247957`*^9, 
  3.959230023010002*^9, 3.959231483742989*^9},
 CellLabel->
  "Out[709]//MatrixForm=",ExpressionUUID->"a5581310-4acf-40f8-8635-\
ee09c5e11a0f"]
}, Open  ]],

Cell["\<\
the H sub-diagram is made up of only vertex (1), while the soft sub-diagram \
consists of vertices (2), (3), (4), (5). Following eq. (4.6) we define\
\>", "Text",
 CellChangeTimes->{3.959228355369361*^9, 
  3.9592288030257483`*^9},ExpressionUUID->"cf8844f5-8475-4828-968c-\
2e27800c83d2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", "5"}], ",", 
     RowBox[{"2", ";;", "5"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"2", ";;", "5"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<H\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "H", "]"}]}], ",", 
   RowBox[{"\"\<S\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "S", "]"}]}], ",", 
   RowBox[{"\"\<C\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "CC", "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.95676449086544*^9, {3.9568962728720407`*^9, 3.9568962739660473`*^9}},
 CellLabel->
  "In[710]:=",ExpressionUUID->"a988b984-9b16-47cf-a3e4-159a55a853e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"H\"\>", "\[Rule]", 
    TagBox[
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "3", "]"}]]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"S\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"C\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "1", "]"}]]}]},
         {"0"},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "3", "]"}]]}]},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956815229113894*^9, 3.956895194600548*^9, 
  3.956895901534751*^9, 3.9568963618234587`*^9, 3.956896418943493*^9, 
  3.956896618747552*^9, 3.956997449663389*^9, 3.957512753917508*^9, 
  3.9592300231003523`*^9, 3.9592314838438597`*^9},
 CellLabel->
  "Out[713]=",ExpressionUUID->"d1892e8e-f5fb-4a66-a173-ae05a0a67fe6"]
}, Open  ]],

Cell[TextData[{
 "to impose momentum conservation and we delete row and column 1 when \
defining the reduced Laplacian  ",
 Cell[BoxData[
  SubscriptBox["L", "red"]],ExpressionUUID->
  "9f0efba5-0b7e-4748-b8c7-b5348572640f"],
 ", which is therefore identical to the soft Laplacian S"
}], "Text",
 CellChangeTimes->{
  3.956764777678034*^9, 3.956764981774822*^9, {3.95689592733245*^9, 
   3.956895927350124*^9}},ExpressionUUID->"eaa8a8c3-496b-43d5-990d-\
ef90c4d51bef"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["L", "red"], "=", "S"}], ";"}]], "Code",
 CellChangeTimes->{3.9567644908716927`*^9},
 CellLabel->
  "In[714]:=",ExpressionUUID->"60812893-06a0-4157-a835-20f8bf5aba92"],

Cell[TextData[{
 "we now split S into ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "cb3f0e3b-861e-4918-9255-ecd153d8d733"],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "29e5a2b8-ef4f-47b9-b6c7-6a4aa5736d25"],
 " "
}], "Text",
 CellChangeTimes->{3.956764783680585*^9, 3.9567648386297092`*^9, 
  3.95676491628655*^9},ExpressionUUID->"ab4f62f0-7515-49e0-999a-b86c24ce9b96"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["S", "J"], "=", 
   RowBox[{"S", "/.", "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "J"], "=", 
   RowBox[{"S", "/.", "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(S\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["S", "J"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "J"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.9567644908963947`*^9, {3.956895361834183*^9, 3.956895370565778*^9}},
 CellLabel->
  "In[715]:=",ExpressionUUID->"866a6337-5c42-4f6d-898c-3a43562726be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(J\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]], "0", "0"},
        {"0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J\\)]\\)\"\>",
     "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]], "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956815229212672*^9, 3.956895194711454*^9, 
  3.956895372027321*^9, 3.956895901631226*^9, 3.956896361931744*^9, 
  3.956896419052112*^9, 3.956896618842807*^9, 3.956997449797077*^9, 
  3.957512754055869*^9, 3.959230023209626*^9, 3.959231483958193*^9},
 CellLabel->
  "Out[717]=",ExpressionUUID->"741d43f5-b815-44d7-bc8d-269a6d9903d1"]
}, Open  ]],

Cell[TextData[{
 "comparing to eq. (4.10) we confirm  ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "60eca1c2-7d57-469b-9b58-1a6101865870"],
 " is block diagonal, with ",
 Cell[BoxData[
  SubscriptBox["J", "1"]],ExpressionUUID->
  "f1a1da2f-e2e6-44ea-aa23-b6b1401bf09f"],
 ",",
 Cell[BoxData[
  SubscriptBox["J", "2"]],ExpressionUUID->
  "2f165ff1-559d-443a-ac4c-4f34d5cdf1ee"],
 "  of the form given by eq. (4.12) "
}], "Text",
 CellChangeTimes->{{3.95676478369734*^9, 3.956764795712539*^9}, {
   3.956764826846424*^9, 3.9567648386472883`*^9}, 3.9592283156201973`*^9, {
   3.9592283561528*^9, 3.959228357196933*^9}, {3.9592284387477827`*^9, 
   3.959228443134981*^9}, 
   3.959228494477519*^9},ExpressionUUID->"57575c14-5c27-4275-8c7f-\
fe2a32d5fef8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["J", "1"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["J", "2"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"3", ";;", "4"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764490902501*^9, {3.956764884016349*^9, 3.956764893731634*^9}, {
   3.956895268811968*^9, 3.956895297594697*^9}},
 CellLabel->
  "In[718]:=",ExpressionUUID->"f2af40c1-eb0b-4b71-85fa-a7f61d714ab7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956815229310911*^9, 3.956895194790593*^9, 
  3.956895901716831*^9, 3.9568963620177507`*^9, 3.956896419151334*^9, 
  3.956896618938873*^9, 3.95699744989248*^9, 3.957512754158046*^9, 
  3.9592300233054457`*^9, 3.959231484073141*^9},
 CellLabel->
  "Out[720]=",ExpressionUUID->"69ae3450-85a4-4d26-9d72-d39cb5965666"]
}, Open  ]],

Cell["and their inverse takes the form", "Text",ExpressionUUID->"43480f14-4191-476f-b70a-8ecea87a5844"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "1"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "1"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "2"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "2"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(1\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(2\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764490925501*^9, {3.956895220475239*^9, 3.956895237701399*^9}},
 CellLabel->
  "In[721]:=",ExpressionUUID->"06a7fc5e-f26b-44db-b9b9-6c283b98c52d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(1\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "1", "]"}], 
         RowBox[{"\[Alpha]", "[", "1", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "1", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(2\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "3", "]"}], 
         RowBox[{"\[Alpha]", "[", "3", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "3", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956815229385901*^9, 3.956895194896366*^9, 
  3.9568959018170757`*^9, 3.956896362119549*^9, 3.956896419247237*^9, 
  3.956896619018691*^9, 3.95699745002413*^9, 3.957512754291743*^9, 
  3.959230023379334*^9, 3.959231484197586*^9},
 CellLabel->
  "Out[723]=",ExpressionUUID->"c174cb94-f265-4290-8964-e8603cc42209"]
}, Open  ]],

Cell["from here we can also read the world-line variables", "Text",ExpressionUUID->"3878cbb1-badb-4f3e-80a3-dd0285f7e266"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"changeOfvariables", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", "\n", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "2", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "2", "]"}]}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "3", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "4", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "4", "]"}]}]}]}], "\n", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "1", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "2", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "3", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], "}"}]}], "]"}], "]"}]}]], "Code",\

 CellChangeTimes->{
  3.95676449093177*^9, {3.956896537947383*^9, 3.9568965463499813`*^9}},
 CellLabel->
  "In[724]:=",ExpressionUUID->"b517a3a2-34c5-4fa9-8397-e86fa5cfcaf7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
     RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "3", "]"}]}], "+", 
     RowBox[{"\[Beta]", "[", "4", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9568152294577*^9, 3.956895194967578*^9, 
  3.956895901914729*^9, 3.9568963622235727`*^9, 3.956896419370406*^9, 
  3.95689661910801*^9, 3.956997450148142*^9, 3.957512754427803*^9, 
  3.959230023443815*^9, 3.959231484280188*^9},
 CellLabel->
  "Out[724]=",ExpressionUUID->"895f4151-50bd-47d4-abc7-4aa140616aa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "J"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", 
       SubscriptBox["S", "J"], "]"}], ".", 
      RowBox[{"P", "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", "5"}], "\[RightDoubleBracket]"}]}], "/.", 
     "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764490958753*^9},
 CellLabel->
  "In[725]:=",ExpressionUUID->"b0ceaf8b-15fd-4b1b-a1df-7cfe608559f9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956815229531045*^9, 3.956895195060224*^9, 
  3.956895901998801*^9, 3.956896362342915*^9, 3.956896419463497*^9, 
  3.956896619191505*^9, 3.956997450248023*^9, 3.957512754540935*^9, 
  3.959230023573102*^9, 3.9592314843631897`*^9},
 CellLabel->
  "Out[726]//MatrixForm=",ExpressionUUID->"15ffe319-e763-4aa6-94b1-\
f3942ae277ed"]
}, Open  ]],

Cell[TextData[{
 "we now perform the reordering described in and around eq. (4.51) and swap \
the ordering of vertices from {2,3,4,5} to {2,4,3,5} to expose the factorised \
form of the leading order term of the action ",
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "6b52b752-a541-4ea5-a3bd-3a6c767d42f1"],
 " ",
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "be6a53cd-54a6-48b8-8f4a-eef053240d2f"],
 " ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "8ff9dab3-bbad-45fb-8ddc-baa1f5cc25eb"],
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "21c61166-b56d-4723-a7a5-6413d8104b04"],
 " ",
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "1b023f01-ebbc-4e1d-a229-030dba82203f"],
 ",  see eqs. (4.43) and (4.48). This is encoded by the matrix "
}], "Text",
 CellChangeTimes->{{3.956764783714213*^9, 3.956764783730646*^9}, {
   3.956764838663912*^9, 3.956764852578451*^9}, 3.956765040223333*^9, {
   3.9568969734868784`*^9, 3.9568969750513563`*^9}, 3.959228358023423*^9, 
   3.959228560247322*^9, 
   3.959228735794766*^9},ExpressionUUID->"861ee47b-2865-43ac-be29-\
35717ed8de66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"swap", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{3.956764490964729*^9},
 CellLabel->
  "In[727]:=",ExpressionUUID->"b1a7e223-02a9-4419-9060-4cc1576ee230"],

Cell[TextData[{
 "the product ",
 Cell[BoxData[
  SubscriptBox["P", "J"]],ExpressionUUID->
  "3b99fe24-9952-4263-8ff6-07eaa786f352"],
 "=",
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "fec68624-9780-4d55-bd38-e46aaa88bc39"],
 " ",
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "ba4441a0-a4c5-437f-9129-6387c33586e5"],
 " becomes (see eq. (4.44))"
}], "Text",
 CellChangeTimes->{
  3.956764783747525*^9, {3.9567648386991377`*^9, 3.956764857123564*^9}, 
   3.956896993346404*^9, 3.959228359104189*^9, 
   3.95922903314398*^9},ExpressionUUID->"2e35bc96-55f0-4f77-9435-\
9f8f20f2c46b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["Pnew", "J"], "=", 
   RowBox[{"swap", ".", 
    SubscriptBox["P", "J"]}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764490988737*^9},
 CellLabel->
  "In[728]:=",ExpressionUUID->"b88bf46c-f0fd-4dfb-b85f-bf515a451aab"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956815229649869*^9, 3.956895195162572*^9, 
  3.956895902111081*^9, 3.9568963625155287`*^9, 3.956896419624474*^9, 
  3.956896619295676*^9, 3.956997450413949*^9, 3.957512754641321*^9, 
  3.959230023694437*^9, 3.9592314844739857`*^9},
 CellLabel->
  "Out[729]//MatrixForm=",ExpressionUUID->"131047a0-06f1-4cdb-b839-\
c94e8450e86b"]
}, Open  ]],

Cell["\<\
from which we identify the first web and second web P vectors\
\>", "Text",ExpressionUUID->"8815a2bd-f51b-408d-9768-4e526fad4df7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "W1"], "=", 
   RowBox[{
    SubscriptBox["Pnew", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"1", ";;", "2"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["P", "W2"], "=", 
   RowBox[{
    SubscriptBox["Pnew", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;", "4"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(W1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["P", "W1"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(W2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["P", "W2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764490996823*^9, {3.956895395347473*^9, 3.956895403190716*^9}},
 CellLabel->
  "In[730]:=",ExpressionUUID->"f9bcd5d5-ba7a-41bb-b85f-42f08c3689ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(W1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "1", "]"}]}]},
         {
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "3", "]"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(W2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "2", "]"}]}]},
         {
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "4", "]"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956815229746377*^9, 3.9568951952552614`*^9, 
  3.9568959022226343`*^9, 3.956896362613304*^9, 3.956896419696143*^9, 
  3.9568966194040785`*^9, 3.956997450546515*^9, 3.9575127549724836`*^9, 
  3.9592300237678833`*^9, 3.959231484574925*^9},
 CellLabel->
  "Out[732]=",ExpressionUUID->"faec6bf6-95db-454a-b69c-392a8c93e3ba"]
}, Open  ]],

Cell[TextData[{
 "while the matrix ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "54436f0c-e052-46f2-b9f6-da63c29a8298"],
 " takes the block diagonal form"
}], "Text",
 CellChangeTimes->{
  3.956764916303566*^9},ExpressionUUID->"623464e2-a0d8-4d1f-8e28-\
08e209f62312"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]new", "J"], "=", 
   RowBox[{"swap", ".", 
    SubscriptBox["\[CapitalGamma]", "J"], ".", 
    RowBox[{"Inverse", "[", "swap", "]"}]}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.95676449101056*^9},
 CellLabel->
  "In[733]:=",ExpressionUUID->"4b1e8a3a-d584-43ee-9988-691dd3f96392"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "5", "]"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "5", "]"}]], "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "6", "]"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "6", "]"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9568152298224163`*^9, 3.956895195344247*^9, 
  3.956895902301218*^9, 3.956896362715616*^9, 3.956896419801763*^9, 
  3.956896619519192*^9, 3.956997450659718*^9, 3.957512755102983*^9, 
  3.9592300238756723`*^9, 3.9592314846794443`*^9},
 CellLabel->
  "Out[734]//MatrixForm=",ExpressionUUID->"d93bbfba-0fdc-4259-a1c7-\
43eb7b4273db"]
}, Open  ]],

Cell["and its web components are", "Text",ExpressionUUID->"8f1877cc-e024-4004-b9c9-fadc491197f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "W1"], "=", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]new", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "W2"], "=", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]new", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"3", ";;", "4"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(W1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "W1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(W2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "W2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.9567644910170603`*^9, {3.956895422707663*^9, 3.956895429034416*^9}},
 CellLabel->
  "In[735]:=",ExpressionUUID->"f9854338-2b79-49dd-8965-e6f20e2d9e3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(W1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(W2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956815229917845*^9, 3.95689519545697*^9, 
  3.956895902383035*^9, 3.956896362817053*^9, 3.956896419886859*^9, 
  3.95689661964212*^9, 3.956997450780859*^9, 3.957512755208734*^9, 
  3.959230023972045*^9, 3.95923148476929*^9},
 CellLabel->
  "Out[737]=",ExpressionUUID->"75a829cd-58ba-4f2c-b5d6-730f0b79bdba"]
}, Open  ]],

Cell[TextData[{
 "finally, the leading order term of the worldline action can be written as \
the sum \[OpenCurlyDoubleQuote]- ",
 Cell[BoxData[
  SubscriptBox["P", "W1"]],ExpressionUUID->
  "061e58a9-7502-4fcf-ada5-acca3ef2b463"],
 " . ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "W1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "33c625c4-5f67-4799-bf54-2f945af38ee1"],
 ". ",
 Cell[BoxData[
  SubscriptBox["P", "W1"]],ExpressionUUID->
  "f455e219-686a-4bc4-a447-c34361ddd7f6"],
 " - ",
 Cell[BoxData[
  SubscriptBox["P", "W2"]],ExpressionUUID->
  "70036bbd-b95a-4196-9a8d-a6752bb3f536"],
 " . ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "W2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "21fbdd67-7056-43bf-a04f-470183c78d27"],
 " . ",
 Cell[BoxData[
  SubscriptBox["P", "W2"]],ExpressionUUID->
  "1665451a-e1a2-4bc9-89fe-07e85733d725"],
 " \""
}], "Text",
 CellChangeTimes->{{3.956764866028034*^9, 3.956764871473621*^9}, {
  3.956765129814664*^9, 
  3.956765141980671*^9}},ExpressionUUID->"b53e6fd1-fc3f-4a63-82fc-\
027a1a4e1f51"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "W1"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["P", "W1"], ".", 
      SubscriptBox["\[CapitalGamma]", "W1"], ".", 
      SubscriptBox["P", "W1"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "W2"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["P", "W2"], ".", 
      SubscriptBox["\[CapitalGamma]", "W2"], ".", 
      SubscriptBox["P", "W2"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"\[Nu]", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       SubscriptBox["\[Nu]", "W1"], "+", 
       SubscriptBox["\[Nu]", "W2"]}], "]"}], "/.", "\[VeryThinSpace]", 
     "kinematics"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "5", "]"}], ",", 
      RowBox[{"\[Alpha]", "[", "6", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]PL", "=", "\[Nu]"}], ";"}]}], "Code",
 CellChangeTimes->{
  3.956764491026772*^9, {3.9568955732756367`*^9, 3.956895574530634*^9}},
 CellLabel->
  "In[738]:=",ExpressionUUID->"9582aff0-e178-4587-a6d1-a23260547a1a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"\[Beta]", "[", "1", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "3", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "+", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}], ")"}], "2"]}]}], 
   RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"\[Beta]", "[", "2", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "4", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "2", "]"}], "+", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}], ")"}], "2"]}]}], 
   RowBox[{"\[Alpha]", "[", "6", "]"}]]}]], "Output",
 CellChangeTimes->{3.956815229990062*^9, 3.956895195579554*^9, 
  3.956895902515567*^9, 3.956896362912259*^9, 3.95689641998152*^9, 
  3.956896619743429*^9, 3.95699745090854*^9, 3.957512755364515*^9, 
  3.959230024055512*^9, 3.959231484888633*^9},
 CellLabel->
  "Out[740]=",ExpressionUUID->"5c114634-11ab-4a8b-82ce-ebcd82c62ba2"]
}, Open  ]],

Cell["\<\
we can test it by explicitly taking the limit on \[Nu] and comparing with our \
prediction\
\>", "Text",ExpressionUUID->"da6a8785-affc-4f60-bb9e-73fab8179de8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"diagram", "[", "\"\<\[Nu]\>\"", "]"}], "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}], "]"}], ";"}], "\n", 
 RowBox[{"\[Nu]explicit", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"%", "/.", "\[VeryThinSpace]", "scaling"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.",
     "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Nu]", "-", "\[Nu]explicit"}], "]"}]}], "Code",
 CellChangeTimes->{
  3.9567644910334177`*^9, {3.959231468875473*^9, 3.9592314690131807`*^9}},
 CellLabel->
  "In[742]:=",ExpressionUUID->"a8f7f195-9259-41b1-af61-eb50332bb20e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "1", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "2", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "4", "]"}]}]}], ")"}]}], "-", 
   RowBox[{"m2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "+", 
          RowBox[{"\[Beta]", "[", "3", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "2", "]"}], "+", 
          RowBox[{"\[Beta]", "[", "4", "]"}]}], ")"}], "2"]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
   RowBox[{"\[Alpha]", "[", "6", "]"}]}]]], "Output",
 CellChangeTimes->{3.956815230292488*^9, 3.956895195854183*^9, 
  3.956895902793613*^9, 3.95689636320579*^9, 3.956896420251806*^9, 
  3.956896620023169*^9, 3.956997451223254*^9, 3.957512755698107*^9, 
  3.95923002434974*^9, 3.959231485148487*^9},
 CellLabel->
  "Out[743]=",ExpressionUUID->"9d6305c7-2659-4327-8192-f6d4b7a79c0a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.956815230292488*^9, 3.956895195854183*^9, 
  3.956895902793613*^9, 3.95689636320579*^9, 3.956896420251806*^9, 
  3.956896620023169*^9, 3.956997451223254*^9, 3.957512755698107*^9, 
  3.95923002434974*^9, 3.959231485227098*^9},
 CellLabel->
  "Out[744]=",ExpressionUUID->"1de59b83-656d-46f9-a2fd-0b5294fd1e72"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2 loop non-planar ladder", "Section",ExpressionUUID->"b892771a-484d-4894-87cf-d2a0eb17e9b5"],

Cell[CellGroupData[{

Cell["Definition of the diagram", "Subsection",
 CellChangeTimes->{
  3.9592300725976477`*^9},ExpressionUUID->"3ea9a96e-ec58-42a1-8242-\
6acd985ac6d9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nodes", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"masses", "=", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "m2", ",", "m2", ",", "m2", ",", "0", ",", "0"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diagram", "=", 
   RowBox[{"GetMatrices", "[", 
    RowBox[{"nodes", ",", "edges", ",", "masses"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "1", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "2", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], " ", 
       RowBox[{"p", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"graph", "=", 
  RowBox[{"diagram", "[", "\"\<graph\>\"", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"diagram", "[", "\"\<U\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"diagram", "[", "\"\<F\>\"", "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"diagram", "[", "\"\<P\>\"", "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.956764491043087*^9, {3.959229920722251*^9, 3.959229920948427*^9}},
 CellLabel->
  "In[745]:=",ExpressionUUID->"b2250bf3-e4bc-4c38-8292-b74bb9d81c61"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 
       Subscript[$CellContext`p, 1], 
       Subscript[$CellContext`p, 2], 
       Subscript[$CellContext`p, 3]}, {
      Null, {{1, 2}, {2, 3}, {1, 4}, {4, 5}, {2, 5}, {3, 4}, {6, 3}, {7, 5}, {
       8, 1}}, {1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[1, 4, 1] -> $CellContext`\[Alpha][3], 
         UndirectedEdge[2, 5, 1] -> $CellContext`\[Alpha][5], 
         UndirectedEdge[4, 5, 1] -> $CellContext`\[Alpha][4], 
         UndirectedEdge[2, 3, 1] -> $CellContext`\[Alpha][2], 
         UndirectedEdge[1, 2, 1] -> $CellContext`\[Alpha][1], 
         UndirectedEdge[3, 4, 1] -> $CellContext`\[Alpha][6]}, 
       VertexLabels -> {"Name"}, GraphHighlight -> {
         UndirectedEdge[1, 4, 1], 
         UndirectedEdge[2, 5, 1], 
         UndirectedEdge[2, 3, 1], 
         UndirectedEdge[1, 2, 1], 
         UndirectedEdge[4, 5, 1], 
         UndirectedEdge[3, 4, 1]}, 
       GraphHighlightStyle -> {UndirectedEdge[3, 4, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[2, 5, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{0.6099788765205856, 0.8871716517700936}, {
            1.1234485608343654`, 1.5110296834631027`}}, 
            0.03273721990980996]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "1", ")"}], {0.8667137186774755, 1.199100667616598},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{0.6099788765205856, 0.8871716517700936}, {
            1.124050678988324, 1.9067205901813649`}}, 0.03273721990980996]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "3", ")"}], {0.8670147777544548, 1.3969461209757292},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{0.6099788765205856, 0.8871716517700936}, {
          0.09565125546220277, 0.}}, 0.03273721990980996]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.1234485608343654`, 1.5110296834631027`}, {
            0.5643064057913918, 2.498829749611376}}, 0.03273721990980996]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "2", ")"}], {0.8438774833128786, 2.004929716537239},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{1.1234485608343654`, 1.5110296834631027`}, {
            2.088736255721866, 1.730911142341462}}, 0.03273721990980996]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "5", ")"}], {1.6060924082781156, 1.6209704129022824},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{0.5643064057913918, 2.498829749611376}, {
            1.124050678988324, 1.9067205901813649`}}, 0.03273721990980996]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "6", ")"}], {0.8441785423898579, 2.2027751698963702},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{0.5643064057913918, 2.498829749611376}, {0., 
          3.3557102472049953`}}, 0.03273721990980996]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.124050678988324, 1.9067205901813649`}, {
            2.088736255721866, 1.730911142341462}}, 0.03273721990980996]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "4", ")"}], {1.6063934673550948, 1.8188158662614136},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.088736255721866, 1.730911142341462}, {
          3.1107655023729563`, 1.7556661892937067`}}, 
          0.03273721990980996]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{0.6099788765205856, 0.8871716517700936}, 
          0.03273721990980996], 
         InsetBox["1", 
          Offset[{2, 2}, {0.6427160964303955, 0.9199088716799035}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1234485608343654`, 1.5110296834631027`}, 
          0.03273721990980996], 
         InsetBox["2", 
          Offset[{2, 2}, {1.1561857807441753, 1.5437669033729127}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.5643064057913918, 2.498829749611376}, 
          0.03273721990980996], 
         InsetBox["3", 
          Offset[{2, 2}, {0.5970436257012017, 2.5315669695211858}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.124050678988324, 1.9067205901813649`}, 
          0.03273721990980996], 
         InsetBox["4", 
          Offset[{2, 2}, {1.156787898898134, 1.9394578100911748}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.088736255721866, 1.730911142341462}, 0.03273721990980996],
          InsetBox["5", 
          Offset[{2, 2}, {2.1214734756316758, 1.763648362251272}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 3.3557102472049953`}, 0.03273721990980996], InsetBox[
          SubscriptBox["p", "1"], 
          Offset[{2, 2}, {0.03273721990980996, 3.3884474671148053}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.1107655023729563`, 1.7556661892937067`}, 
          0.03273721990980996], InsetBox[
          SubscriptBox["p", "2"], 
          Offset[{2, 2}, {3.1435027222827663, 1.7884034092035166}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.09565125546220277, 0.}, 0.03273721990980996], InsetBox[
          SubscriptBox["p", "3"], 
          Offset[{2, 2}, {0.12838847537201273, 0.03273721990980996}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.956895196038445*^9, 3.956895903006308*^9, 
  3.956896363412801*^9, 3.956896420457893*^9, 3.9568966202422523`*^9, 
  3.956997451534596*^9, 3.959230024636875*^9, 3.959231485380724*^9},
 CellLabel->
  "Out[750]=",ExpressionUUID->"b5ec470c-3b3a-447c-a569-535f662790fa"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Compute all tropical rays and take the soft ray {-1,-1,-1,-1,-2,-2} (both \
photons soft)\
\>", "Subsection",
 CellChangeTimes->{
  3.959230111341282*^9},ExpressionUUID->"aeaf6ab9-28b7-4be7-9e4d-\
7e15086fa2b6"],

Cell["we compute the tropical rays", "Text",
 CellChangeTimes->{{3.959229955250222*^9, 
  3.959229962042647*^9}},ExpressionUUID->"558e91b5-04e9-4726-8539-\
322d256a9292"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"$ComputeTropicalRays", ",", 
   RowBox[{"ComputeRays", "[", 
    RowBox[{"F", "+", "U"}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[754]:=",ExpressionUUID->"d7492042-9ced-46c6-b48b-28ee9e809907"],

Cell[BoxData["\<\"Tropical rays (obtained via polymake) : \"\>"], "Print",
 CellChangeTimes->{3.959230024741547*^9, 3.9592314854678802`*^9},
 CellLabel->
  "During evaluation of \
In[754]:=",ExpressionUUID->"84f30c60-1a5d-4415-90a2-6b9138a4a1ba"],

Cell[BoxData["\<\"-1 -1 -1 -1 -1 -1\\n0 0 1 0 0 0\\n0 1 0 1 1 1\\n0 0 0 0 0 1\
\\n0 0 0 0 1 0\\n0 0 0 1 0 0\\n0 0 0 -1 -2 0\\n0 1 0 0 0 0\\n0 -1 0 0 0 \
-2\\n1 0 1 1 1 0\\n1 0 0 0 0 0\\n1 1 1 1 1 1\\n-1 -1 -1 -1 -2 -2\\n1 1 1 0 0 \
1\\n\"\>"], "Output",
 CellChangeTimes->{3.9592300262739697`*^9, 3.9592314869329557`*^9},
 CellLabel->
  "Out[754]=",ExpressionUUID->"89577daf-64b2-46bc-a448-35985cdfe32d"]
}, Open  ]],

Cell["and select the one considered in the paper", "Text",
 CellChangeTimes->{{3.95922996501159*^9, 
  3.9592299721168833`*^9}},ExpressionUUID->"53e140b2-ceee-40f8-8c2c-\
621f3e272a4b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ray", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"scaling", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "e", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "e", "]"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{
       "ray", "\[LeftDoubleBracket]", "e", "\[RightDoubleBracket]"}]]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{3.956764491049691*^9},
 CellLabel->
  "In[755]:=",ExpressionUUID->"58ccb77c-902a-47a7-99b5-884d6274eaeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "5", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "5", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "6", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "6", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895197747499*^9, 3.956895904719023*^9, 
  3.956896365263005*^9, 3.956896422139425*^9, 3.956896621919118*^9, 
  3.956997453818912*^9, 3.959230026413435*^9, 3.9592314870534277`*^9},
 CellLabel->
  "Out[756]=",ExpressionUUID->"8cce395b-595c-4b6a-a2b2-ff1b750b649c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute matrices from section (4)", "Subsection",
 CellChangeTimes->{
  3.959228139608447*^9},ExpressionUUID->"a50839d0-d9d3-4b41-b2e2-\
9362e0c6287b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"diagram", "[", "\"\<L\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Code",
 CellChangeTimes->{
  3.95676449105785*^9, {3.956896332631234*^9, 3.956896332746119*^9}},
 CellLabel->
  "In[757]:=",ExpressionUUID->"0bd30a12-50d0-4390-8f3c-76adb653c19a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956896365363411*^9, 3.956896422247933*^9, 
  3.956896622017775*^9, 3.9569974539034767`*^9, 3.959230026489644*^9, 
  3.959231487146497*^9},
 CellLabel->
  "Out[758]//MatrixForm=",ExpressionUUID->"270e9885-f0ea-465f-9e6e-\
b4b58efc8435"]
}, Open  ]],

Cell["\<\
the H sub-diagram is made up of only vertex (1), while the soft sub-diagram \
consists of vertices (2), (3), (4), (5). Following eq. (4.6) we define\
\>", "Text",
 CellChangeTimes->{3.959228359119917*^9, 
  3.959228803563224*^9},ExpressionUUID->"0907e0fc-f77d-4b6d-b7f8-\
963b8ca2622a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", "5"}], ",", 
     RowBox[{"2", ";;", "5"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"2", ";;", "5"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<H\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "H", "]"}]}], ",", 
   RowBox[{"\"\<S\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "S", "]"}]}], ",", 
   RowBox[{"\"\<C\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "CC", "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491065077*^9, {3.9568962746091137`*^9, 3.956896274986528*^9}},
 CellLabel->
  "In[759]:=",ExpressionUUID->"18ce46ae-1cd7-4495-acc7-eed3fce7b253"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"H\"\>", "\[Rule]", 
    TagBox[
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "3", "]"}]]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"S\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"C\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "1", "]"}]]}]},
         {"0"},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "3", "]"}]]}]},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895197823881*^9, 3.956895904807335*^9, 
  3.956896365458757*^9, 3.956896422343418*^9, 3.956896622104534*^9, 
  3.956997454022865*^9, 3.95923002660212*^9, 3.959231487251824*^9},
 CellLabel->
  "Out[762]=",ExpressionUUID->"393b03c3-42ba-458d-904a-95e1b9282100"]
}, Open  ]],

Cell[TextData[{
 "we choose vertex (1) to impose momentum conservation and we delete row and \
column 1 when defining the reduced Laplacian  ",
 Cell[BoxData[
  SubscriptBox["L", "red"]],ExpressionUUID->
  "56a509b2-ee9b-4072-881a-1d725683f29a"],
 ", which is therefore identical to the soft Laplacian S"
}], "Text",
 CellChangeTimes->{
  3.956764777702433*^9, 3.95676498179136*^9, {3.956895927369462*^9, 
   3.956895927386753*^9}, 
   3.959228452238557*^9},ExpressionUUID->"b5d7371a-7270-4a27-bffc-\
a853a3343bd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["L", "red"], "=", "S"}], ";"}]], "Code",
 CellChangeTimes->{3.956764491072881*^9},
 CellLabel->
  "In[763]:=",ExpressionUUID->"cd28058a-8aa6-4b26-9dc4-73addb3b07c3"],

Cell[TextData[{
 "we now split S into ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "5b27c962-40e7-4fd9-93d3-2e451944bd62"],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "abb2eaef-6756-44b8-bfc0-a33599e1c7cb"],
 " "
}], "Text",
 CellChangeTimes->{3.956764783764225*^9, 3.956764838717415*^9, 
  3.956764916320847*^9},ExpressionUUID->"615c12ce-d3b3-4273-8056-\
32a586d06438"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["S", "J"], "=", 
   RowBox[{"S", "/.", "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "J"], "=", 
   RowBox[{"S", "/.", "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(S\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["S", "J"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "J"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491080453*^9, {3.956895331880844*^9, 3.956895361671506*^9}},
 CellLabel->
  "In[764]:=",ExpressionUUID->"406770e3-e578-410b-88e4-fa62696bf300"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(J\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]], "0", "0"},
        {"0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J\\)]\\)\"\>",
     "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]], "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}]},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895197921517*^9, 3.956895904907905*^9, 
  3.956896365568248*^9, 3.956896422475566*^9, 3.956896622207683*^9, 
  3.956997454187214*^9, 3.959230026707253*^9, 3.959231487375476*^9},
 CellLabel->
  "Out[766]=",ExpressionUUID->"5c6ab35a-9528-4c5f-963f-992ca48bd1f9"]
}, Open  ]],

Cell[TextData[{
 "comparing to eq. (4.10) we confirm ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "c251889d-1eef-46a6-b8c4-7bb93739dddf"],
 " is block diagonal, with ",
 Cell[BoxData[
  SubscriptBox["J", "1"]],ExpressionUUID->
  "e6ec8b86-5774-41ee-b4b9-076200cec59a"],
 ",",
 Cell[BoxData[
  SubscriptBox["J", "2"]],ExpressionUUID->
  "10e6acd1-b207-4779-b944-7d04755a3273"],
 "  of the form given by eq. (4.12) "
}], "Text",
 CellChangeTimes->{{3.95676478378166*^9, 3.956764795731207*^9}, {
   3.956764826864037*^9, 3.95676483873627*^9}, 3.959228315638159*^9, {
   3.9592283591363497`*^9, 3.959228359152379*^9}, 3.959228434344648*^9, 
   3.959228495148087*^9},ExpressionUUID->"259b0764-3c4a-4c23-803c-\
260105bc17df"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["J", "1"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["J", "2"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"3", ";;", "4"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491088896*^9, {3.95689525236689*^9, 3.956895258153039*^9}, {
   3.9568952891113033`*^9, 3.956895297596377*^9}},
 CellLabel->
  "In[767]:=",ExpressionUUID->"9e134b75-bbf9-4cfe-808a-0cb984073abf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895198025297*^9, 3.956895904990609*^9, 
  3.956896365714972*^9, 3.956896422597789*^9, 3.95689662230688*^9, 
  3.956997454278001*^9, 3.959230026816063*^9, 3.959231487463222*^9},
 CellLabel->
  "Out[769]=",ExpressionUUID->"510c8c6d-bf16-48a4-885a-4e02afcc84a6"]
}, Open  ]],

Cell["and their inverse takes the form", "Text",ExpressionUUID->"4fc3468a-9f2d-47ad-9c86-29b43ddc5122"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "1"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "1"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "2"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "2"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(1\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(2\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491096987*^9, {3.95689551007137*^9, 3.956895519731757*^9}},
 CellLabel->
  "In[770]:=",ExpressionUUID->"f4c0e36b-92f3-47f2-a046-bf457c8bfb42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(1\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "1", "]"}], 
         RowBox[{"\[Alpha]", "[", "1", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "1", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(2\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "3", "]"}], 
         RowBox[{"\[Alpha]", "[", "3", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "3", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895198099341*^9, 3.956895905090939*^9, 
  3.95689636579686*^9, 3.9568964226855307`*^9, 3.956896622400483*^9, 
  3.956997454388921*^9, 3.959230026884418*^9, 3.959231487537479*^9},
 CellLabel->
  "Out[772]=",ExpressionUUID->"f956f75d-295f-46bb-b0e9-044409ca4245"]
}, Open  ]],

Cell["from here we can also read the world-line variables", "Text",ExpressionUUID->"4cd5ccf2-f810-4b3c-a60d-6c25e0b1de8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"changeOfvariables", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", "\n", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "2", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "2", "]"}]}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "4", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "3", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "4", "]"}]}]}]}], "\n", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "1", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "2", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "3", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], "}"}]}], "]"}], "]"}]}]], "Code",\

 CellChangeTimes->{
  3.956764491105733*^9, {3.956896518079209*^9, 3.956896554327162*^9}},
 CellLabel->
  "In[773]:=",ExpressionUUID->"ea64011b-6423-4f63-ad13-0f009d3bed76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
     RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "4", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"\[Beta]", "[", "3", "]"}], "-", 
     RowBox[{"\[Beta]", "[", "4", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895198210902*^9, 3.9568959051988134`*^9, 
  3.95689636589898*^9, 3.956896422819436*^9, 3.956896623415383*^9, 
  3.9569974544816103`*^9, 3.959230026991926*^9, 3.959231487646047*^9},
 CellLabel->
  "Out[773]=",ExpressionUUID->"3db3b64d-a0d0-4e0b-9891-3833c4fb1e9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "J"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", 
       SubscriptBox["S", "J"], "]"}], ".", 
      RowBox[{"P", "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", "5"}], "\[RightDoubleBracket]"}]}], "/.", 
     "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764491113328*^9},
 CellLabel->
  "In[774]:=",ExpressionUUID->"3d6a903e-de83-4eb3-82d5-ac86a8b3253c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956895198285883*^9, 3.9568959053204927`*^9, 
  3.956896365991548*^9, 3.956896422882704*^9, 3.956896623636965*^9, 
  3.956997454589885*^9, 3.959230027109395*^9, 3.959231487744876*^9},
 CellLabel->
  "Out[775]//MatrixForm=",ExpressionUUID->"8c7e1810-ef8c-41ff-91fc-\
f548f09e990b"]
}, Open  ]],

Cell[TextData[{
 "we now perform the reordering described in and around eq. (4.51) and swap \
the ordering of vertices from {2,3,4,5} to {2,5,3,4} to expose the factorised \
form of the leading order term of the action ",
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "dd5b7724-4887-42fd-98fd-f4383f3cfd08"],
 " ",
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "7e460549-6113-4a83-8a27-9404a72b3553"],
 " ",
 Cell[BoxData[
  SubscriptBox["\[Gamma]", "J"]],ExpressionUUID->
  "b368d5c4-e065-45e7-b6f2-f3fd4b9349e3"],
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "d6ced459-7caf-49cd-a7a6-964d9662f9d3"],
 " ",
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "1a74aef8-f0b8-4f35-9a90-1a5e7f026fb2"],
 ",  see eqs. (4.43) and (4.48). This is encoded by the matrix "
}], "Text",
 CellChangeTimes->{{3.9567647837998867`*^9, 3.956764783817038*^9}, {
   3.956764838754162*^9, 3.956764852633342*^9}, 3.95676504024214*^9, {
   3.956897023178423*^9, 3.956897025090151*^9}, {3.959228359170841*^9, 
   3.959228359187147*^9}, 3.959228561046072*^9, {3.959228675258597*^9, 
   3.959228711877153*^9}},ExpressionUUID->"2e4f0295-5f36-4e90-9b8c-\
45ea5d83aad0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"swap", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Code",
 CellChangeTimes->{3.956764491122075*^9},
 CellLabel->
  "In[776]:=",ExpressionUUID->"87a3b489-e551-45a7-a540-75cf3d5b1ca9"],

Cell[TextData[{
 "the product ",
 Cell[BoxData[
  SubscriptBox["P", "J"]],ExpressionUUID->
  "1af2a353-d91a-4a06-a272-895bb58c45de"],
 "=",
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "ef5a07c2-b360-4dd0-8472-6dfdd57b9bb3"],
 " ",
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "465ea7c1-d001-4bf5-8d3f-1589349645ec"],
 " becomes (see eq. (4.44))"
}], "Text",
 CellChangeTimes->{
  3.956764783834132*^9, {3.956764838787108*^9, 3.956764857142118*^9}, 
   3.956897029681529*^9, 3.959228359204164*^9, 
   3.959229034600911*^9},ExpressionUUID->"b6b3eafe-42fd-46bb-941b-\
6fbd564524da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["Pnew", "J"], "=", 
   RowBox[{"swap", ".", 
    SubscriptBox["P", "J"]}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764491129171*^9},
 CellLabel->
  "In[777]:=",ExpressionUUID->"81615740-1fe2-4480-bb8f-943529b876c8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956895199447607*^9, 3.9568959054529543`*^9, 
  3.95689636610331*^9, 3.95689642300213*^9, 3.956896623721881*^9, 
  3.956997454707393*^9, 3.959230027203909*^9, 3.9592314878418493`*^9},
 CellLabel->
  "Out[778]//MatrixForm=",ExpressionUUID->"105bea72-cb8e-4fef-b6ba-\
5039bb9c6fc6"]
}, Open  ]],

Cell["\<\
from which we identify the first web and second web P vectors\
\>", "Text",ExpressionUUID->"c4cfbaf8-2439-4a03-acce-0c5fb27997b5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "W1"], "=", 
   RowBox[{
    SubscriptBox["Pnew", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"1", ";;", "2"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["P", "W2"], "=", 
   RowBox[{
    SubscriptBox["Pnew", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;", "4"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(W1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["P", "W1"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(W2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["P", "W2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491137086*^9, {3.956895395170239*^9, 3.956895403192341*^9}},
 CellLabel->
  "In[779]:=",ExpressionUUID->"01a2f13a-711e-4ad7-a167-a8848f07530c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(W1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "1", "]"}]}]},
         {
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "3", "]"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(W2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "2", "]"}]}]},
         {
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "4", "]"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.95689519952538*^9, 3.956895905541098*^9, 
  3.956896366194851*^9, 3.956896423095728*^9, 3.956896623839778*^9, 
  3.956997454835225*^9, 3.959230027293091*^9, 3.959231487929813*^9},
 CellLabel->
  "Out[781]=",ExpressionUUID->"42cc09f4-6505-44f7-8d7b-dad28ff00f8f"]
}, Open  ]],

Cell[TextData[{
 "while the matrix ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "ca180625-6d25-45ee-b723-a4ba8c78bd1e"],
 " takes the block diagonal form"
}], "Text",
 CellChangeTimes->{
  3.956764916338483*^9},ExpressionUUID->"04757b43-f657-4569-9ef1-\
0ed660ab72c3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]new", "J"], "=", 
   RowBox[{"swap", ".", 
    SubscriptBox["\[CapitalGamma]", "J"], ".", 
    RowBox[{"Inverse", "[", "swap", "]"}]}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764491144341*^9},
 CellLabel->
  "In[782]:=",ExpressionUUID->"e60011d1-14de-4e29-b920-b6453d425448"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "5", "]"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "5", "]"}]], "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "6", "]"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "6", "]"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956895199585943*^9, 3.956895905634635*^9, 
  3.956896366304805*^9, 3.956896423194357*^9, 3.956896623904086*^9, 
  3.9569974549694147`*^9, 3.9592300273817043`*^9, 3.959231488050131*^9},
 CellLabel->
  "Out[783]//MatrixForm=",ExpressionUUID->"740c624f-6e39-40b4-866e-\
8f6a42e83ea7"]
}, Open  ]],

Cell["and its web components are", "Text",ExpressionUUID->"1d1a11a7-f1cb-4227-acad-8baf7193c51d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "W1"], "=", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]new", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "W2"], "=", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]new", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"3", ";;", "4"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(W1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "W1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(W2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "W2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491152524*^9, {3.956895422462135*^9, 3.956895429036203*^9}},
 CellLabel->
  "In[784]:=",ExpressionUUID->"168dadb2-9337-46c9-9ea2-33b07f376fc4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(W1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(W2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895199708436*^9, 3.956895905744343*^9, 
  3.956896366384175*^9, 3.956896423274015*^9, 3.956896624005542*^9, 
  3.956997455104235*^9, 3.959230027524104*^9, 3.959231488151101*^9},
 CellLabel->
  "Out[786]=",ExpressionUUID->"1fd531df-bc73-4b31-a7a1-96c99d8429b7"]
}, Open  ]],

Cell[TextData[{
 "finally, the leading order term of the worldline action can be written as \
the sum over single photon exchanges \[OpenCurlyDoubleQuote]- ",
 Cell[BoxData[
  SubscriptBox["P", "W1"]],ExpressionUUID->
  "8fc603e6-0970-4574-9fb0-9f661675e8e7"],
 " . ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "W1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "88469803-4c6c-4b2c-8e65-7217a3ef0c49"],
 " . ",
 Cell[BoxData[
  SubscriptBox["P", "W1"]],ExpressionUUID->
  "2f1a91d2-3841-4c39-88c3-146ca12453cd"],
 " - ",
 Cell[BoxData[
  SubscriptBox["P", "W2"]],ExpressionUUID->
  "bf50cad1-af97-4913-b9f7-67bf58278309"],
 " . ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "W2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "15348ee6-226d-4a97-882a-0d2612336e05"],
 ". ",
 Cell[BoxData[
  SubscriptBox["P", "W2"]],ExpressionUUID->
  "2a4d60d4-b4e6-47b4-b6a5-2a162c9cec8b"],
 " \""
}], "Text",
 CellChangeTimes->{{3.956764866063141*^9, 3.956764871508892*^9}, {
  3.956765157687882*^9, 
  3.956765164964345*^9}},ExpressionUUID->"d75e8afc-c38e-4feb-9ab8-\
eb8581dce475"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "W1"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["P", "W1"], ".", 
      SubscriptBox["\[CapitalGamma]", "W1"], ".", 
      SubscriptBox["P", "W1"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "W2"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["P", "W2"], ".", 
      SubscriptBox["\[CapitalGamma]", "W2"], ".", 
      SubscriptBox["P", "W2"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"\[Nu]", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       SubscriptBox["\[Nu]", "W1"], "+", 
       SubscriptBox["\[Nu]", "W2"]}], "]"}], "/.", "\[VeryThinSpace]", 
     "kinematics"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "5", "]"}], ",", 
      RowBox[{"\[Alpha]", "[", "6", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]NPL", "=", "\[Nu]"}], ";"}]}], "Code",
 CellChangeTimes->{
  3.9567644911606827`*^9, {3.956895545329217*^9, 3.956895557029447*^9}},
 CellLabel->
  "In[787]:=",ExpressionUUID->"3d10cf09-870f-4192-84de-31e1a6ef63d8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"\[Beta]", "[", "1", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "3", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "+", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}], ")"}], "2"]}]}], 
   RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"\[Beta]", "[", "2", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "4", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "2", "]"}], "+", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}], ")"}], "2"]}]}], 
   RowBox[{"\[Alpha]", "[", "6", "]"}]]}]], "Output",
 CellChangeTimes->{3.956895199808618*^9, 3.956895905837928*^9, 
  3.9568963664965067`*^9, 3.9568964233760824`*^9, 3.956896624090288*^9, 
  3.956997455201174*^9, 3.9592300275952883`*^9, 3.959231488242217*^9},
 CellLabel->
  "Out[789]=",ExpressionUUID->"8d8f53be-7eb6-4fb2-aa02-280f00539e42"]
}, Open  ]],

Cell["\<\
we can test it by explicitly taking the limit on \[Nu] and comparing with our \
prediction\
\>", "Text",ExpressionUUID->"770edc35-7ced-4e63-815b-2de0ad0c3985"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"diagram", "[", "\"\<\[Nu]\>\"", "]"}], "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}], "]"}], ";"}], "\n", 
 RowBox[{"\[Nu]explicit", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"%", "/.", "\[VeryThinSpace]", "scaling"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.",
     "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Nu]", "-", "\[Nu]explicit"}], "]"}]}], "Code",
 CellChangeTimes->{
  3.9567644911689377`*^9, {3.9592314691645403`*^9, 3.9592314693126583`*^9}},
 CellLabel->
  "In[791]:=",ExpressionUUID->"e83bedd8-4622-4670-87d3-1b9b8f91d9d4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "1", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "2", "]"}], " ", 
       RowBox[{"\[Beta]", "[", "4", "]"}]}]}], ")"}]}], "-", 
   RowBox[{"m2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "1", "]"}], "+", 
          RowBox[{"\[Beta]", "[", "3", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Beta]", "[", "2", "]"}], "+", 
          RowBox[{"\[Beta]", "[", "4", "]"}]}], ")"}], "2"]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
   RowBox[{"\[Alpha]", "[", "6", "]"}]}]]], "Output",
 CellChangeTimes->{3.956895200162027*^9, 3.956895906185983*^9, 
  3.956896366857952*^9, 3.956896423765439*^9, 3.956896624508813*^9, 
  3.9569974556488743`*^9, 3.959230028007523*^9, 3.95923148865121*^9},
 CellLabel->
  "Out[792]=",ExpressionUUID->"901ade20-8466-48b7-907e-a1bbc9a0ef3c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.956895200162027*^9, 3.956895906185983*^9, 
  3.956896366857952*^9, 3.956896423765439*^9, 3.956896624508813*^9, 
  3.9569974556488743`*^9, 3.959230028007523*^9, 3.959231488723157*^9},
 CellLabel->
  "Out[793]=",ExpressionUUID->"91681212-fcd4-448c-865e-a5362f214e2d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compare planar and non-planar ladders", "Subsection",
 CellChangeTimes->{{3.95689646998447*^9, 3.956896480985177*^9}, {
  3.959230117927524*^9, 
  3.959230118716694*^9}},ExpressionUUID->"27ca06ea-4f2c-442b-b08a-\
3da57667f143"],

Cell["\<\
 we can now directly verify that the integrand of the 2-loop non-planar form \
factor is identical to that of the planar one when expressed in terms of \
world-line variables (\[Beta][i]), as expected \
\>", "Text",
 CellChangeTimes->{{3.956896637766848*^9, 
  3.9568966518902903`*^9}},ExpressionUUID->"b860ae46-9d8e-4759-b5e1-\
9f7ce3d3507a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Nu]PL", "-", "\[Nu]NPL", " "}]], "Code",
 CellChangeTimes->{
  3.95676449117688*^9, 3.956895560582906*^9, {3.956896483980492*^9, 
   3.956896501421403*^9}, {3.956896630342669*^9, 3.956896655278976*^9}},
 CellLabel->
  "In[1277]:=",ExpressionUUID->"845d49e0-78ad-4754-9c26-9b69c118cd83"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.956895200293904*^9, 3.956895906322298*^9, 3.9568963670154467`*^9, 
   3.956896423943141*^9, {3.956896485286305*^9, 3.956896501676176*^9}, 
   3.956896624704642*^9, 3.956896655577853*^9, 3.956997455925354*^9, 
   3.959230028160254*^9, 3.959231488810834*^9, 3.959235646355754*^9},
 CellLabel->
  "Out[1277]=",ExpressionUUID->"cf957fbe-32cb-484a-9a9a-155fef4282aa"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-loop non-planar (4-point)", "Section",
 CellChangeTimes->{{3.959235704876464*^9, 
  3.9592357049444427`*^9}},ExpressionUUID->"706a0880-5a91-4c1e-a5ee-\
c69fd194baff"],

Cell[CellGroupData[{

Cell["Definition of the diagram", "Subsection",
 CellChangeTimes->{
  3.9592300727311296`*^9},ExpressionUUID->"4700632a-de59-4b09-8c20-\
3dd09d91f16c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nodes", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "7", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"masses", "=", 
   RowBox[{"{", 
    RowBox[{
    "m2", ",", "m2", ",", "m2", ",", "m2", ",", "m2", ",", "m2", ",", "0", 
     ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diagram", "=", 
   RowBox[{"GetMatrices", "[", 
    RowBox[{"nodes", ",", "edges", ",", "masses"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "1", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "2", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "3", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], " ", 
       RowBox[{"p", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], " ", 
       RowBox[{"p", "[", "3", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], " ", 
       RowBox[{"p", "[", "3", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"u", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"graph", "=", 
  RowBox[{"diagram", "[", "\"\<graph\>\"", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"diagram", "[", "\"\<U\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"diagram", "[", "\"\<F\>\"", "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"diagram", "[", "\"\<P\>\"", "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.9567644911867523`*^9, {3.959229926590757*^9, 3.959229926684819*^9}},
 CellLabel->
  "In[795]:=",ExpressionUUID->"975aba80-681c-46ea-b039-313d456f8e02"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 
       Subscript[$CellContext`p, 1], 
       Subscript[$CellContext`p, 2], 
       Subscript[$CellContext`p, 3], 
       Subscript[$CellContext`p, 4]}, {
      Null, {{1, 2}, {2, 3}, {1, 4}, {4, 5}, {1, 6}, {6, 7}, {3, 6}, {4, 7}, {
       2, 5}, {8, 3}, {9, 5}, {10, 7}, {11, 1}}, {1, 1, 1, 1, 1, 1, 1, 1, 1, 
       1, 1, 1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[2, 5, 1] -> $CellContext`\[Alpha][9], 
         UndirectedEdge[2, 3, 1] -> $CellContext`\[Alpha][2], 
         UndirectedEdge[1, 4, 1] -> $CellContext`\[Alpha][3], 
         UndirectedEdge[4, 7, 1] -> $CellContext`\[Alpha][8], 
         UndirectedEdge[3, 6, 1] -> $CellContext`\[Alpha][7], 
         UndirectedEdge[4, 5, 1] -> $CellContext`\[Alpha][4], 
         UndirectedEdge[1, 6, 1] -> $CellContext`\[Alpha][5], 
         UndirectedEdge[6, 7, 1] -> $CellContext`\[Alpha][6], 
         UndirectedEdge[1, 2, 1] -> $CellContext`\[Alpha][1]}, 
       VertexLabels -> {"Name"}, GraphHighlight -> {
         UndirectedEdge[1, 2, 1], 
         UndirectedEdge[1, 4, 1], 
         UndirectedEdge[3, 6, 1], 
         UndirectedEdge[2, 5, 1], 
         UndirectedEdge[4, 7, 1], 
         UndirectedEdge[2, 3, 1], 
         UndirectedEdge[6, 7, 1], 
         UndirectedEdge[1, 6, 1], 
         UndirectedEdge[4, 5, 1]}, 
       GraphHighlightStyle -> {UndirectedEdge[2, 5, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[3, 6, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[4, 7, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.197317121037862, 1.0065326746487302`}, {
            1.3764608344997882`, 1.5347314751474346`}}, 
            0.037744280975580594`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "1", ")"}], {1.786888977768825, 1.2706320748980824},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.197317121037862, 1.0065326746487302`}, {
            1.9720322785414164`, 0.5679432968941832}}, 
            0.037744280975580594`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "3", ")"}], {2.0846746997896393, 0.7872379857714566},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.197317121037862, 1.0065326746487302`}, {
            2.5113634743778843`, 1.8201922873669236`}}, 
            0.037744280975580594`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "5", ")"}], {2.354340297707873, 1.413362481007827},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.197317121037862, 1.0065326746487302`}, {
          2.608778428205764, 0.}}, 0.037744280975580594`]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.3764608344997882`, 1.5347314751474346`}, {
            1.7524134801491387`, 2.523297730099558}}, 
            0.037744280975580594`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "2", ")"}], {1.5644371573244635, 2.029014602623496},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{1.3764608344997882`, 1.5347314751474346`}, {
            0.892393712372473, 0.6408190360858856}}, 0.037744280975580594`]}},
          InsetBox[
          RowBox[{"\[Alpha]", "(", "9", ")"}], {1.1344272734361307, 1.08777525561666},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{1.7524134801491387`, 2.523297730099558}, {
            2.5113634743778843`, 1.8201922873669236`}}, 
            0.037744280975580594`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "7", ")"}], {2.1318884772635114, 2.171745008733241},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.7524134801491387`, 2.523297730099558}, {
          1.5478656066946852`, 3.4973261013919257`}}, 
          0.037744280975580594`]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9720322785414164`, 0.5679432968941832}, {
            0.892393712372473, 0.6408190360858856}}, 0.037744280975580594`]}},
          InsetBox[
          RowBox[{"\[Alpha]", "(", "4", ")"}], {1.4322129954569447, 0.6043811664900345},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9720322785414164`, 0.5679432968941832}, {
            3.096100539647014, 1.0555754863718887`}}, 
            0.037744280975580594`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "8", ")"}], {2.534066409094215, 0.8117593916330359},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{0.892393712372473, 0.6408190360858856}, {0., 
          0.1874968330112987}}, 0.037744280975580594`]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.5113634743778843`, 1.8201922873669236`}, {
            3.096100539647014, 1.0555754863718887`}}, 
            0.037744280975580594`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "6", ")"}], {2.8037320070124494, 1.4378838868694062},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{3.096100539647014, 1.0555754863718887`}, {
          4.116464206736166, 0.9764345955299694}}, 0.037744280975580594`]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{2.197317121037862, 1.0065326746487302`}, 
          0.037744280975580594], 
         InsetBox["1", 
          Offset[{2, 2}, {2.2350614020134425, 1.0442769556243108}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3764608344997882`, 1.5347314751474346`}, 
          0.037744280975580594], 
         InsetBox["2", 
          Offset[{2, 2}, {1.4142051154753688, 1.5724757561230152}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7524134801491387`, 2.523297730099558}, 
          0.037744280975580594], 
         InsetBox["3", 
          Offset[{2, 2}, {1.7901577611247192, 2.5610420110751386}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.9720322785414164`, 0.5679432968941832}, 
          0.037744280975580594], 
         InsetBox["4", 
          Offset[{2, 2}, {2.009776559516997, 0.6056875778697638}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.892393712372473, 0.6408190360858856}, 
          0.037744280975580594], 
         InsetBox["5", 
          Offset[{2, 2}, {0.9301379933480536, 0.6785633170614662}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.5113634743778843`, 1.8201922873669236`}, 
          0.037744280975580594], 
         InsetBox["6", 
          Offset[{2, 2}, {2.549107755353465, 1.8579365683425042}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.096100539647014, 1.0555754863718887`}, 
          0.037744280975580594], 
         InsetBox["7", 
          Offset[{2, 2}, {3.1338448206225946, 1.0933197673474693}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5478656066946852`, 3.4973261013919257`}, 
          0.037744280975580594], InsetBox[
          SubscriptBox["p", "1"], 
          Offset[{2, 2}, {1.5856098876702658, 3.5350703823675063}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 0.1874968330112987}, 0.037744280975580594], InsetBox[
          SubscriptBox["p", "2"], 
          Offset[{2, 2}, {0.037744280975580594, 0.2252411139868793}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.116464206736166, 0.9764345955299694}, 
          0.037744280975580594], InsetBox[
          SubscriptBox["p", "3"], 
          Offset[{2, 2}, {4.154208487711746, 1.01417887650555}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.608778428205764, 0.}, 0.037744280975580594], InsetBox[
          SubscriptBox["p", "4"], 
          Offset[{2, 2}, {2.646522709181345, 0.037744280975580594}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.956815094454276*^9, 3.956895200640678*^9, 
  3.956895906632942*^9, 3.95689636735906*^9, 3.956896424253077*^9, 
  3.956896625135131*^9, 3.956997456332558*^9, 3.9592300284809923`*^9, 
  3.959231489146905*^9},
 CellLabel->
  "Out[800]=",ExpressionUUID->"bc9ed137-52d1-4b13-872d-e70c06f66493"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Compute all tropical rays and take the soft ray {-1,-1,-1,-1,-1,-1,-2,-2,-2} \
(all three photons soft)\
\>", "Subsection",
 CellChangeTimes->{
  3.959230099867112*^9},ExpressionUUID->"217ebe63-5ec6-49c1-8941-\
00a102740e06"],

Cell["we compute the tropical rays", "Text",
 CellChangeTimes->{{3.959229955250222*^9, 
  3.959229962042647*^9}},ExpressionUUID->"ed43e40b-b837-4ed2-b2ba-\
95736e73a769"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"$ComputeTropicalRays", ",", 
   RowBox[{"ComputeRays", "[", 
    RowBox[{"F", "+", "U"}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[804]:=",ExpressionUUID->"e5d4cb27-84e5-4966-8ef6-2a0c9e164c93"],

Cell[BoxData["\<\"Tropical rays (obtained via polymake) : \"\>"], "Print",
 CellChangeTimes->{3.959230028697942*^9, 3.959231489288467*^9},
 CellLabel->
  "During evaluation of \
In[804]:=",ExpressionUUID->"cabdaa4a-4ca3-4a7a-b201-bc00722a9304"],

Cell[BoxData["\<\"-1 -1 -1 -1 -1 -1 -1 -1 -1\\n0 1 1 1 1 1 1 1 1\\n0 0 0 0 0 \
0 0 0 1\\n0 0 0 0 0 0 1 0 0\\n0 0 1 0 1 1 0 1 0\\n0 0 0 1 0 0 0 0 0\\n0 0 0 0 \
0 0 0 1 0\\n0 0 0 0 0 1 0 0 0\\n0 1 0 1 0 1 1 1 1\\n0 0 0 0 1 0 0 0 0\\n0 1 1 \
1 1 0 1 0 1\\n0 0 0 0 0 -1 0 -2 0\\n1 1 1 1 1 1 1 1 1\\n0 0 1 0 0 0 0 0 \
0\\n-1 -1 0 -1 0 0 -2 0 -2\\n0 0 0 -1 0 0 0 0 -2\\n-1 -1 -1 -1 -1 -1 -2 -2 -2\
\\n0 -1 0 0 -1 -1 -2 -2 0\\n0 0 -1 -1 0 -1 0 -2 -2\\n0 1 0 0 0 0 0 0 0\\n1 1 \
0 1 1 1 1 1 1\\n1 1 1 1 0 1 1 1 1\\n1 0 0 0 0 0 0 0 0\\n1 1 0 0 1 0 1 0 0\\n1 \
1 1 0 1 1 1 1 0\\n1 1 1 1 1 0 1 0 1\\n1 1 1 0 0 1 1 1 0\\n1 0 0 1 1 1 0 1 \
1\\n0 -1 0 0 0 0 -2 0 0\\n1 0 1 1 0 0 0 0 1\\n1 0 1 1 1 1 0 1 1\\n\"\>"], \
"Output",
 CellChangeTimes->{3.95923003016193*^9, 3.95923149092024*^9},
 CellLabel->
  "Out[804]=",ExpressionUUID->"6acc3631-55c8-4c4b-8ce5-64f735567459"]
}, Open  ]],

Cell["and select the one considered in the paper", "Text",
 CellChangeTimes->{{3.95922996501159*^9, 
  3.9592299721168833`*^9}},ExpressionUUID->"0710d8ca-0fb8-4a74-b4db-\
7304b50bbabe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ray", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"scaling", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "e", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "e", "]"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{
       "ray", "\[LeftDoubleBracket]", "e", "\[RightDoubleBracket]"}]]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{3.956764491194306*^9},
 CellLabel->
  "In[805]:=",ExpressionUUID->"df225513-bda3-4012-90f9-e0120673d56f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "5", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "5", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "6", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "6", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "7", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "7", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "8", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "8", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "9", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "9", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895202363533*^9, 3.9568959085225697`*^9, 
  3.956896369116968*^9, 3.956896426062463*^9, 3.956896626879698*^9, 
  3.956997458765532*^9, 3.959230030359977*^9, 3.959231491142129*^9},
 CellLabel->
  "Out[806]=",ExpressionUUID->"b8b77aa6-35ac-4233-9804-f2703ccdef49"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute matrices from section (4)", "Subsection",
 CellChangeTimes->{
  3.959228139648415*^9},ExpressionUUID->"7ba31d70-c0c4-40cc-aa55-\
083901709f79"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"diagram", "[", "\"\<L\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Code",
 CellChangeTimes->{
  3.956764491201721*^9, {3.956896337314138*^9, 3.956896337419735*^9}},
 CellLabel->
  "In[807]:=",ExpressionUUID->"15285074-6991-4b46-a6d9-5ae9f752585f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956896369215807*^9, 3.956896426144191*^9, 
  3.9568966269709063`*^9, 3.9569974588748903`*^9, 3.959230030464736*^9, 
  3.9592314912075977`*^9},
 CellLabel->
  "Out[808]//MatrixForm=",ExpressionUUID->"20508160-1eff-4f65-9ff5-\
b4d8b8b781a6"]
}, Open  ]],

Cell["\<\
the H sub-diagram is made up of only vertex (1), while the soft sub-diagram \
consists of all other vertices. Following eq. (4.6) we define\
\>", "Text",
 CellChangeTimes->{3.959228359219811*^9, 
  3.959228803873515*^9},ExpressionUUID->"a7ec0b29-9611-4805-8989-\
6988f4f637ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", "7"}], ",", 
     RowBox[{"2", ";;", "7"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"2", ";;", "7"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<H\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "H", "]"}]}], ",", 
   RowBox[{"\"\<S\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "S", "]"}]}], ",", 
   RowBox[{"\"\<C\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "CC", "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491208323*^9, {3.9568962755287323`*^9, 3.956896275917069*^9}},
 CellLabel->
  "In[809]:=",ExpressionUUID->"d5c1a693-9a63-4854-a5d6-199d819dff1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"H\"\>", "\[Rule]", 
    TagBox[
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "5", "]"}]]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"S\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0"},
        {"0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"C\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "1", "]"}]]}]},
         {"0"},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "3", "]"}]]}]},
         {"0"},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}]},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895202479443*^9, 3.956895908658074*^9, 
  3.956896369334501*^9, 3.956896426232342*^9, 3.956896627063954*^9, 
  3.956997458962868*^9, 3.9592300305367537`*^9, 3.959231491341227*^9},
 CellLabel->
  "Out[812]=",ExpressionUUID->"93ff2d50-ab65-44fa-915f-ce02bb331bea"]
}, Open  ]],

Cell[TextData[{
 "we choose vertex(1) to impose momentum conservation and we delete row and \
column 1 when defining the reduced Laplacian  ",
 Cell[BoxData[
  SubscriptBox["L", "red"]],ExpressionUUID->
  "a180d08c-64ff-4299-99bc-482d19a652ea"],
 ", which is therefore identical to the soft Laplacian S"
}], "Text",
 CellChangeTimes->{
  3.956764777730323*^9, 3.956764981808001*^9, {3.956895927404454*^9, 
   3.956895927423109*^9}},ExpressionUUID->"e0fe01ad-f511-4e3d-ac0e-\
b3da4110289c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["L", "red"], "=", "S"}], ";"}]], "Code",
 CellChangeTimes->{3.956764491216751*^9},
 CellLabel->
  "In[813]:=",ExpressionUUID->"f0afcedf-5e07-49b7-bd96-c251858ce4b5"],

Cell[TextData[{
 "we now split S into ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "fb412a42-cd74-4eac-b74c-4ba62769a688"],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "3a3a5207-e23b-4add-acde-84ba511f0b67"],
 " "
}], "Text",
 CellChangeTimes->{3.9567647838536167`*^9, 3.956764838804579*^9, 
  3.956764916358349*^9},ExpressionUUID->"a5c4ee5f-dc45-41c8-a680-\
d9c5b6440541"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["S", "J"], "=", 
   RowBox[{"S", "/.", "\[VeryThinSpace]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "i", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "8", ",", "9"}], "}"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "J"], "=", 
   RowBox[{"S", "/.", "\[VeryThinSpace]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "i", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(S\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["S", "J"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "J"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491224199*^9, {3.956895331883501*^9, 3.956895361673353*^9}},
 CellLabel->
  "In[814]:=",ExpressionUUID->"cfed9424-4e0c-4816-94a8-15f1200a2f21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(J\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", "0", "0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]], "0", "0", "0", "0"},
        {"0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", "0"},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]], "0", "0"},
        {"0", "0", "0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {"0", "0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J\\)]\\)\"\>",
     "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "9", "]"}]], "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "7", "]"}]], "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0"},
        {"0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]], "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "9", "]"}]], "0", "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "7", "]"}]], "0"},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895202626399*^9, 3.956895908738256*^9, 
  3.95689636943311*^9, 3.956896426319241*^9, 3.956896627163279*^9, 
  3.9569974590828047`*^9, 3.959230030629964*^9, 3.959231491430478*^9},
 CellLabel->
  "Out[816]=",ExpressionUUID->"eb4e754a-09e9-4312-88b7-5626b95d8627"]
}, Open  ]],

Cell[TextData[{
 "comparing to eq. (4.10) we confirm ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "77620cdf-1ff4-462b-a1b5-aca49e3e9e25"],
 " is block diagonal, with ",
 Cell[BoxData[
  SubscriptBox["J", "1"]],ExpressionUUID->
  "645543ea-d60f-4960-83c4-49ce50c040f3"],
 ",",
 Cell[BoxData[
  SubscriptBox["J", "2"]],ExpressionUUID->
  "1405cbb1-0252-4d06-9636-270bf4267552"],
 ",",
 Cell[BoxData[
  SubscriptBox["J", "3"]],ExpressionUUID->
  "92360124-d64d-4dc5-854a-1d4f3b73d07a"],
 "  of the form given by eq. (4.12) "
}], "Text",
 CellChangeTimes->{{3.9567647838707447`*^9, 3.95676483882547*^9}, {
   3.959228296071126*^9, 3.959228315656748*^9}, {3.9592283592362213`*^9, 
   3.9592283592603197`*^9}, 3.9592284343616323`*^9, 
   3.959228483863245*^9},ExpressionUUID->"8f9504eb-ef51-48b8-a66c-\
43f4e6f03ae0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["J", "1"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["J", "2"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"3", ";;", "4"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["J", "3"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"5", ";;", "6"}], ",", 
     RowBox[{"5", ";;", "6"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(3\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "3"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491233235*^9, {3.9568952523711147`*^9, 3.956895258154561*^9}, {
   3.95689528911411*^9, 3.956895297598027*^9}, {3.956895912031668*^9, 
   3.9568959131258674`*^9}},
 CellLabel->
  "In[817]:=",ExpressionUUID->"21217f19-260b-44b0-8737-1f401e1af4ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(3\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895202713268*^9, 3.956895908840729*^9, 
  3.95689636951893*^9, 3.95689642642522*^9, 3.956896627241952*^9, 
  3.956997459172635*^9, 3.959230030698678*^9, 3.959231491494277*^9},
 CellLabel->
  "Out[820]=",ExpressionUUID->"4a5f4cbe-075c-46de-a445-250f37b1a5d8"]
}, Open  ]],

Cell["and their inverse takes the form", "Text",ExpressionUUID->"d163335f-a179-43c9-8197-4d238ca8a0cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "1"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "1"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "2"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "2"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "3"], "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "3"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\"\<\>\"", 
     SuperscriptBox[
      SubscriptBox["J", "1"], 
      RowBox[{"-", "1"}]], "\"\<\>\""}], "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(2\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "2"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(3\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "3"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491240006*^9, {3.956895498778537*^9, 3.956895525601527*^9}},
 CellLabel->
  "In[821]:=",ExpressionUUID->"83d27dda-074c-4b5b-8e1c-abe72774d8f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         SuperscriptBox["\<\"\"\>", "2"], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}]], ",", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\<\"\"\>", "2"]}], " ", 
         RowBox[{"\[Alpha]", "[", "2", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\<\"\"\>", "2"]}], " ", 
         RowBox[{"\[Alpha]", "[", "2", "]"}]}], ",", 
        RowBox[{
         SuperscriptBox["\<\"\"\>", "2"], " ", 
         RowBox[{"\[Alpha]", "[", "2", "]"}]}]}], "}"}]}], "}"}], "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "1", "]"}], 
         RowBox[{"\[Alpha]", "[", "1", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "1", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(2\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "3", "]"}], 
         RowBox[{"\[Alpha]", "[", "3", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "3", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(3\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "5", "]"}], 
         RowBox[{"\[Alpha]", "[", "5", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "5", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9568952028156023`*^9, 3.956895908961372*^9, 
  3.956896369637116*^9, 3.956896426506782*^9, 3.9568966273314877`*^9, 
  3.956997459249292*^9, 3.959230030821515*^9, 3.959231491610737*^9},
 CellLabel->
  "Out[824]=",ExpressionUUID->"fc5d6191-e0fc-4784-89a4-648437b28359"]
}, Open  ]],

Cell["from here we can also read the world-line variables", "Text",ExpressionUUID->"1fab0922-6ba0-499a-935a-29b5a6675dd3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"changeOfvariables", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", "\n", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "2", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "2", "]"}]}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "3", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "4", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "4", "]"}]}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "5", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "6", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "6", "]"}]}]}]}], "\n", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "1", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "2", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "3", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "4", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "5", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "6", "]"}]}], "}"}]}], "]"}], "]"}]}]], "Code",\

 CellChangeTimes->{
  3.956764491248824*^9, {3.956896571812744*^9, 3.956896580835878*^9}},
 CellLabel->
  "In[825]:=",ExpressionUUID->"ed3b00d7-4666-4247-a6b6-2cf4a421d74f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
     RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "3", "]"}]}], "+", 
     RowBox[{"\[Beta]", "[", "4", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "6", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "5", "]"}]}], "+", 
     RowBox[{"\[Beta]", "[", "6", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895202888811*^9, 3.956895909071913*^9, 
  3.95689636971764*^9, 3.956896426592784*^9, 3.956896627413377*^9, 
  3.956997459351017*^9, 3.959230030901289*^9, 3.95923149169208*^9},
 CellLabel->
  "Out[825]=",ExpressionUUID->"ac476b27-7d52-426f-a144-a7a11228b953"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "J"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", 
       SubscriptBox["S", "J"], "]"}], ".", 
      RowBox[{"P", "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", "7"}], "\[RightDoubleBracket]"}]}], "/.", 
     "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764491255186*^9},
 CellLabel->
  "In[826]:=",ExpressionUUID->"5e7b4934-dbe7-454b-a0b7-363bacf17746"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "5", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "6", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9568952029815197`*^9, 3.956895909157066*^9, 
  3.956896369819759*^9, 3.956896426673805*^9, 3.956896627506462*^9, 
  3.9569974594557443`*^9, 3.959230030994879*^9, 3.9592314917785273`*^9},
 CellLabel->
  "Out[827]//MatrixForm=",ExpressionUUID->"a0929531-6d2b-44cb-b77c-\
dce5ea6e5f3f"]
}, Open  ]],

Cell[TextData[{
 "we now perform the reordering described in and around eq. (4.51). Since \
photon \[Alpha][7] connects vertices (3) and (6), photon \[Alpha][8] connects \
vertices (4) and (7) and finally photon \[Alpha][9] connects vertices (2) and \
(5)  we swap the ordering of vertices from {2,3,4,5,6,7} to {3,6,4,7,2,5} to \
expose the factorised form of the leading order term of the action ",
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "e30eb6f6-c214-4ea4-9f63-4f628d156897"],
 " ",
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "71d41e06-8774-4d3c-b239-00f3f9f4354f"],
 " ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "90b1c430-a497-4735-b6df-be0ec1ba7f26"],
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "1b578a1f-3821-4d72-9037-80ba03725b34"],
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "cd6083d9-b731-4b49-a319-ba184e0b05cb"],
 ",  see eqs. (4.43) and (4.48). This is encoded by the matrix "
}], "Text",
 CellChangeTimes->{{3.956764783888868*^9, 3.956764783906501*^9}, {
   3.956764838846964*^9, 3.9567648526881313`*^9}, 3.956765040260781*^9, {
   3.956897046381274*^9, 3.956897048316641*^9}, {3.959228359279215*^9, 
   3.959228359296173*^9}, 3.959228559679256*^9, 
   3.959228728447626*^9},ExpressionUUID->"078b2fbb-8cde-43f1-a98e-\
e1566dda856b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"swap", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{3.956764491264341*^9},
 CellLabel->
  "In[828]:=",ExpressionUUID->"a18f292b-8520-433e-bdff-3fd056473d26"],

Cell[TextData[{
 "the product ",
 Cell[BoxData[
  SubscriptBox["P", "J"]],ExpressionUUID->
  "8f24192b-3778-4fa9-a7fd-fce9d4e055f7"],
 "=",
 Cell[BoxData[
  SubsuperscriptBox["S", "J", 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "19327ce7-7466-4d9b-9a92-6f139f0d3d3e"],
 " ",
 Cell[BoxData[
  SubscriptBox["p", "J"]],ExpressionUUID->
  "66a7a8e6-5616-41f5-87ed-ea4edbc9508a"],
 " becomes (see eq. (4.44))"
}], "Text",
 CellChangeTimes->{
  3.95676478392564*^9, {3.956764838883134*^9, 3.95676485716034*^9}, 
   3.956897051252617*^9, 3.95922835931598*^9, 
   3.959229035710512*^9},ExpressionUUID->"8158e650-392e-4c5a-a164-\
8c4131c7c5eb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["Pnew", "J"], "=", 
   RowBox[{"swap", ".", 
    SubscriptBox["P", "J"]}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764491270609*^9},
 CellLabel->
  "In[829]:=",ExpressionUUID->"0199583c-ad7b-409a-ad93-9f512e5f9679"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "5", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "3", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "6", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956895203074181*^9, 3.956895909292437*^9, 
  3.956896369922848*^9, 3.956896426759615*^9, 3.9568966275852537`*^9, 
  3.956997459586405*^9, 3.9592300310896387`*^9, 3.9592314918862143`*^9},
 CellLabel->
  "Out[830]//MatrixForm=",ExpressionUUID->"de548868-69f6-42f7-b958-\
2997cb6be158"]
}, Open  ]],

Cell["\<\
from which we identify the first web and second web P vectors\
\>", "Text",ExpressionUUID->"eb8d067d-9648-4f10-a10f-41d26a79d419"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "W1"], "=", 
   RowBox[{
    SubscriptBox["Pnew", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"1", ";;", "2"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["P", "W2"], "=", 
   RowBox[{
    SubscriptBox["Pnew", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"3", ";;", "4"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["P", "W3"], "=", 
   RowBox[{
    SubscriptBox["Pnew", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"5", ";;", "6"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(W1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["P", "W1"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(W2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["P", "W2"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(P\), \(W3\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["P", "W3"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.9567644912811127`*^9, {3.956895395172909*^9, 3.956895408365597*^9}},
 CellLabel->
  "In[831]:=",ExpressionUUID->"c9e5f26b-b931-48da-b3d7-b1e1617cb6a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(W1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "2", "]"}]}]},
         {
          RowBox[{
           RowBox[{"p", "[", "3", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "5", "]"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(W2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "3", "]"}]}]},
         {
          RowBox[{
           RowBox[{"p", "[", "3", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "6", "]"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(P\\), \\(W3\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "1", "]"}]}]},
         {
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], " ", 
           RowBox[{"\[Beta]", "[", "4", "]"}]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895203146068*^9, 3.95689590940895*^9, 
  3.956896369987099*^9, 3.95689642686755*^9, 3.956896627660372*^9, 
  3.956997459668139*^9, 3.959230031175205*^9, 3.959231491974804*^9},
 CellLabel->
  "Out[834]=",ExpressionUUID->"b19ca88e-0730-4c5c-ba42-e58e6cec0ebf"]
}, Open  ]],

Cell[TextData[{
 "while the matrix ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "52d31250-a5fa-45a1-95c2-0c324291e25c"],
 " takes the block diagonal form"
}], "Text",
 CellChangeTimes->{
  3.956764916379352*^9},ExpressionUUID->"780541bd-d126-4640-a099-\
8ef57c4f3b09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]new", "J"], "=", 
   RowBox[{"swap", ".", 
    SubscriptBox["\[CapitalGamma]", "J"], ".", 
    RowBox[{"Inverse", "[", "swap", "]"}]}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.9567644912874403`*^9},
 CellLabel->
  "In[835]:=",ExpressionUUID->"612bdfce-9569-4f0d-8b08-dfe2a881aaa0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "7", "]"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}], 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "7", "]"}]], "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "8", "]"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}], 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "8", "]"}]], "0", "0"},
     {"0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "9", "]"}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]]}]},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]]}], 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "9", "]"}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956895203208412*^9, 3.956895909488799*^9, 
  3.95689637007064*^9, 3.956896426971362*^9, 3.956896627741908*^9, 
  3.956997459789981*^9, 3.9592300312966747`*^9, 3.959231492086009*^9},
 CellLabel->
  "Out[836]//MatrixForm=",ExpressionUUID->"be8c5291-0733-493d-9ff7-\
43b33fe0f5d4"]
}, Open  ]],

Cell["and its web components are", "Text",ExpressionUUID->"7b019910-7649-4188-95b8-872ed039207a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "W1"], "=", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]new", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "W2"], "=", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]new", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"3", ";;", "4"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "W3"], "=", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]new", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"5", ";;", "6"}], ",", 
     RowBox[{"5", ";;", "6"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(W1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "W1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(W2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "W2"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(W3\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "W3"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491297889*^9, {3.956895422464663*^9, 3.9568954350249834`*^9}},
 CellLabel->
  "In[837]:=",ExpressionUUID->"c166bd8c-aa7f-47d1-9c42-c4feb7d6d287"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(W1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "7", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "7", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(W2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(W3\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "9", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "9", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895203288662*^9, 3.956895909609229*^9, 
  3.956896370167045*^9, 3.956896427092765*^9, 3.956896627815012*^9, 
  3.9569974598607264`*^9, 3.959230031389945*^9, 3.959231492168481*^9},
 CellLabel->
  "Out[840]=",ExpressionUUID->"0059b11f-9e7f-4b4b-a337-2e5871933d35"]
}, Open  ]],

Cell[TextData[{
 "finally, the leading order term of the worldline action can be written as \
the sum \[OpenCurlyDoubleQuote]- ",
 Cell[BoxData[
  SubscriptBox["P", "W1"]],ExpressionUUID->
  "cc0e2eac-9187-4954-a5c6-bd6a36ecb77c"],
 " . ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "W1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fb6035a0-463e-4172-9563-3a5f7a940d0d"],
 " . ",
 Cell[BoxData[
  SubscriptBox["P", "W1"]],ExpressionUUID->
  "b4bc068a-bdee-4d45-8178-6b461823989a"],
 " - ",
 Cell[BoxData[
  SubscriptBox["P", "W2"]],ExpressionUUID->
  "0da5736c-a27b-467d-b807-8ff285896834"],
 " . ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "W2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a05dbf27-e8d7-4e2f-a2bd-865920e6b634"],
 ". ",
 Cell[BoxData[
  SubscriptBox["P", "W2"]],ExpressionUUID->
  "c52a8895-b428-47de-b175-652deeb4a5e6"],
 " - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "W3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ac4a44ff-7225-4c30-9184-6aea50461796"],
 " . ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalGamma]", "W3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7ac673d4-1cd4-4808-a662-eefb5c0ada89"],
 " . ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "W3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "10becf02-0df1-4c10-b088-1a5fb4474140"],
 "\""
}], "Text",
 CellChangeTimes->{{3.9567648660976763`*^9, 3.956764871544433*^9}, {
  3.956765178580469*^9, 
  3.956765202577818*^9}},ExpressionUUID->"31861ef2-118a-498b-b2c0-\
7c69ce52309f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "W1"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["P", "W1"], ".", 
      SubscriptBox["\[CapitalGamma]", "W1"], ".", 
      SubscriptBox["P", "W1"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "W2"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["P", "W2"], ".", 
      SubscriptBox["\[CapitalGamma]", "W2"], ".", 
      SubscriptBox["P", "W2"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Nu]", "W3"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["P", "W3"], ".", 
      SubscriptBox["\[CapitalGamma]", "W3"], ".", 
      SubscriptBox["P", "W3"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"\[Nu]", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       SubscriptBox["\[Nu]", "W1"], "+", 
       SubscriptBox["\[Nu]", "W2"], "+", 
       SubscriptBox["\[Nu]", "W3"]}], "]"}], "/.", "\[VeryThinSpace]", 
     "kinematics"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "7", "]"}], ",", 
      RowBox[{"\[Alpha]", "[", "8", "]"}], ",", 
      RowBox[{"\[Alpha]", "[", "9", "]"}]}], "}"}], ",", "Simplify"}], 
   "]"}]}]}], "Code",
 CellChangeTimes->{3.95676449130478*^9},
 CellLabel->
  "In[841]:=",ExpressionUUID->"b25fac43-2481-47a7-aeb9-8a6895b2217f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"\[Beta]", "[", "1", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "4", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "+", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}], ")"}], "2"]}]}], 
   RowBox[{"\[Alpha]", "[", "9", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"t", " ", 
     RowBox[{"\[Beta]", "[", "2", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "5", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "2", "]"}], "+", 
        RowBox[{"\[Beta]", "[", "5", "]"}]}], ")"}], "2"]}]}], 
   RowBox[{"\[Alpha]", "[", "7", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"u", " ", 
     RowBox[{"\[Beta]", "[", "3", "]"}], " ", 
     RowBox[{"\[Beta]", "[", "6", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "3", "]"}], "+", 
        RowBox[{"\[Beta]", "[", "6", "]"}]}], ")"}], "2"]}]}], 
   RowBox[{"\[Alpha]", "[", "8", "]"}]]}]], "Output",
 CellChangeTimes->{3.956895203407762*^9, 3.956895909715506*^9, 
  3.956896370260971*^9, 3.956896427191142*^9, 3.956896627911734*^9, 
  3.956997459979397*^9, 3.9592300314883547`*^9, 3.959231492286914*^9},
 CellLabel->
  "Out[844]=",ExpressionUUID->"775a22c9-11f4-4cb1-9ec6-3a873f122c96"]
}, Open  ]],

Cell["\<\
we can test it by explicitly taking the limit on \[Nu] and comparing with our \
prediction\
\>", "Text",ExpressionUUID->"b87ee8c4-bc8a-4b1f-82d8-124cccdad5e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"diagram", "[", "\"\<\[Nu]\>\"", "]"}], "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]explicit", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"%", "/.", "\[VeryThinSpace]", "scaling"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.",
      "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Nu]", "-", "\[Nu]explicit"}], "]"}]}], "Code",
 CellChangeTimes->{
  3.956764491314255*^9, {3.959231469462347*^9, 3.95923146962066*^9}},
 CellLabel->
  "In[845]:=",ExpressionUUID->"8e646a3e-d9cb-4f57-a606-ede7d08b1305"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.956895204848194*^9, 3.956895911161233*^9, 
  3.956896371764655*^9, 3.956896428679957*^9, 3.956896629380827*^9, 
  3.956997461766711*^9, 3.959230032960064*^9, 3.9592314938597403`*^9},
 CellLabel->
  "Out[847]=",ExpressionUUID->"daec4030-5b6c-4dad-8a97-f3143e1f8bac"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
1-loop triangle with 1-loop photon propagator correction (2-loop)\
\>", "Section",ExpressionUUID->"3790f93b-7a3c-47e9-a2fb-b732a07e1a58"],

Cell[CellGroupData[{

Cell["Definition of the diagram", "Subsection",
 CellChangeTimes->{
  3.959230072882462*^9},ExpressionUUID->"f10199ff-f930-462f-b189-\
07d9b73aad6d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nodes", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"masses", "=", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "m2", ",", "0", ",", "0", ",", "m2", ",", "m2"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diagram", "=", 
   RowBox[{"GetMatrices", "[", 
    RowBox[{"nodes", ",", "edges", ",", "masses"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "1", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "2", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], " ", 
       RowBox[{"p", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"graph", "=", 
  RowBox[{"diagram", "[", "\"\<graph\>\"", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"diagram", "[", "\"\<U\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"diagram", "[", "\"\<F\>\"", "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"diagram", "[", "\"\<P\>\"", "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.9567644913215723`*^9, {3.959229931628448*^9, 3.959229931698626*^9}},
 CellLabel->
  "In[848]:=",ExpressionUUID->"665878ca-f654-486e-9c29-ab9ce2b7ee16"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 
       Subscript[$CellContext`p, 1], 
       Subscript[$CellContext`p, 2], 
       Subscript[$CellContext`p, 3]}, {
      Null, {{1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 5}, {5, 4}, {6, 2}, {7, 3}, {
       8, 1}}, {1, 1, 1, 1, 1, 2, 1, 1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[3, 5, 1] -> $CellContext`\[Alpha][4], 
         UndirectedEdge[1, 3, 1] -> $CellContext`\[Alpha][2], 
         UndirectedEdge[5, 4, 2] -> $CellContext`\[Alpha][6], 
         UndirectedEdge[4, 5, 1] -> $CellContext`\[Alpha][5], 
         UndirectedEdge[2, 4, 1] -> $CellContext`\[Alpha][3], 
         UndirectedEdge[1, 2, 1] -> $CellContext`\[Alpha][1]}, 
       VertexLabels -> {"Name"}, GraphHighlight -> {
         UndirectedEdge[1, 2, 1], 
         UndirectedEdge[4, 5, 1], 
         UndirectedEdge[2, 4, 1], 
         UndirectedEdge[5, 4, 2], 
         UndirectedEdge[1, 3, 1], 
         UndirectedEdge[3, 5, 1]}, 
       GraphHighlightStyle -> {UndirectedEdge[3, 5, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[2, 4, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9184641045900297`, 0.9717565415110652}, {
            0.977682828219787, 1.587304579172542}}, 0.03594922127306176]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "1", ")"}], {1.4480734664049084, 1.2795305603418035},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9184641045900297`, 0.9717565415110652}, {
            2.85905973176933, 1.5874970108136317`}}, 0.03594922127306176]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "2", ")"}], {2.3887619181796795, 1.2796267761623485},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.9184641045900297`, 0.9717565415110652}, {
          1.9195213285925175`, 0.}}, 0.03594922127306176]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{0.977682828219787, 1.587304579172542}, {
            1.465962073272403, 2.400287407828954}}, 0.03594922127306176]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "3", ")"}], {1.221822450746095, 1.9937959935007479},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{0.977682828219787, 1.587304579172542}, {0., 
          1.5805181554825696`}}, 0.03594922127306176]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{2.85905973176933, 1.5874970108136317`}, {
            2.3704745809639793`, 2.4006347561494605`}}, 
            0.03594922127306176]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "4", ")"}], {2.6147671563666544, 1.9940658834815461},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.85905973176933, 1.5874970108136317`}, {
          3.836048612069758, 1.5814414882647292`}}, 0.03594922127306176]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{{1.465962073272403, 2.400287407828954}, {
             1.9181612089008382`, 2.5491997945904856`}, {2.3704745809639793`, 
             2.4006347561494605`}}], 0.03594922127306176]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "5", ")"}], {1.9181940127357557, 2.463776957527618},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{{1.465962073272403, 2.400287407828954}, {
             1.9182754453355881`, 2.251722369387926}, {2.3704745809639793`, 
             2.4006347561494605`}}], 0.03594922127306176]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "6", ")"}], {1.9182426415006266, 2.337145206450797},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{1.9184641045900297`, 0.9717565415110652}, 
          0.03594922127306176], 
         InsetBox["1", 
          Offset[{2, 2}, {1.9544133258630914, 1.0077057627841268}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.977682828219787, 1.587304579172542}, 0.03594922127306176],
          InsetBox["2", 
          Offset[{2, 2}, {1.0136320494928488, 1.6232538004456036}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.85905973176933, 1.5874970108136317`}, 
          0.03594922127306176], 
         InsetBox["3", 
          Offset[{2, 2}, {2.8950089530423915, 1.6234462320866934}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.465962073272403, 2.400287407828954}, 0.03594922127306176],
          InsetBox["4", 
          Offset[{2, 2}, {1.5019112945454647, 2.4362366291020154}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.3704745809639793`, 2.4006347561494605`}, 
          0.03594922127306176], 
         InsetBox["5", Offset[{2, 2}, {2.406423802237041, 2.436583977422522}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 1.5805181554825696`}, 0.03594922127306176], InsetBox[
          SubscriptBox["p", "1"], 
          Offset[{2, 2}, {0.03594922127306176, 1.6164673767556312}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.836048612069758, 1.5814414882647292`}, 
          0.03594922127306176], InsetBox[
          SubscriptBox["p", "2"], 
          Offset[{2, 2}, {3.8719978333428196, 1.6173907095377908}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.9195213285925175`, 0.}, 0.03594922127306176], InsetBox[
          SubscriptBox["p", "3"], 
          Offset[{2, 2}, {1.955470549865579, 0.03594922127306176}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9568952054140177`*^9, 3.956895911698158*^9, 
  3.956896372246379*^9, 3.956896429143951*^9, 3.956896629849588*^9, 
  3.956997462453958*^9, 3.9592300336234913`*^9, 3.959231493984117*^9},
 CellLabel->
  "Out[853]=",ExpressionUUID->"7ab51d7e-9e2e-4000-9157-a5f1d3da6d9d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Compute all tropical rays and take the soft ray {-1,-1,-2,-2,0,0}  (both \
photons soft)\
\>", "Subsection",
 CellChangeTimes->{
  3.959230110638606*^9},ExpressionUUID->"ef50f796-c74a-4959-8313-\
0b62029e03d7"],

Cell["we compute the tropical rays", "Text",
 CellChangeTimes->{{3.959229955250222*^9, 
  3.959229962042647*^9}},ExpressionUUID->"d335f864-bbc8-4d69-83d9-\
77aaf075a50c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"$ComputeTropicalRays", ",", 
   RowBox[{"ComputeRays", "[", 
    RowBox[{"F", "+", "U"}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[857]:=",ExpressionUUID->"188329b2-2ace-4f87-8ec6-1ae5fa06c4c5"],

Cell[BoxData["\<\"Tropical rays (obtained via polymake) : \"\>"], "Print",
 CellChangeTimes->{3.9592300338067102`*^9, 3.959231494089148*^9},
 CellLabel->
  "During evaluation of \
In[857]:=",ExpressionUUID->"b772e1ce-9b4f-46be-9229-ddaecbd55f1e"],

Cell[BoxData["\<\"0 0 0 1 0 0\\n0 0 1 0 0 0\\n0 0 0 0 1 1\\n-1 -1 -1 -1 -1 -1\
\\n-1 -1 -2 -2 0 0\\n0 1 0 0 0 0\\n0 0 0 0 0 1\\n1 1 1 1 1 0\\n1 0 0 0 0 \
0\\n1 1 1 1 0 1\\n1 1 1 1 1 1\\n0 0 0 0 1 0\\n\"\>"], "Output",
 CellChangeTimes->{3.9592300352403383`*^9, 3.959231495640263*^9},
 CellLabel->
  "Out[857]=",ExpressionUUID->"c435cdad-e289-49ba-9cac-bd5131e0e895"]
}, Open  ]],

Cell["and select the one considered in the paper", "Text",
 CellChangeTimes->{{3.95922996501159*^9, 
  3.9592299721168833`*^9}},ExpressionUUID->"ad8314b4-1365-4ac9-b216-\
3c96da8c3d2a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ray", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{"scaling", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "e", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "e", "]"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{
       "ray", "\[LeftDoubleBracket]", "e", "\[RightDoubleBracket]"}]]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{3.9567644913307533`*^9},
 CellLabel->
  "In[858]:=",ExpressionUUID->"2ad302de-6f24-4d74-8e5d-acd24b7efd2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "3", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "4", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"\[Alpha]", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"\[Alpha]", "[", "6", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895207194626*^9, 3.956895913380982*^9, 
  3.956896373959977*^9, 3.956896430803901*^9, 3.956896631586702*^9, 
  3.956997464670768*^9, 3.9592300354322433`*^9, 3.959231495770639*^9},
 CellLabel->
  "Out[859]=",ExpressionUUID->"0bddbc8e-023f-4463-9877-282a45da82a0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute matrices from section (4)", "Subsection",
 CellChangeTimes->{
  3.959228139712173*^9},ExpressionUUID->"ec1a5544-bc92-43a8-8a25-\
c4288dbb3c59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"diagram", "[", "\"\<L\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Code",
 CellChangeTimes->{
  3.95676449133687*^9, {3.956896341180677*^9, 3.9568963413205223`*^9}},
 CellLabel->
  "In[860]:=",ExpressionUUID->"f38b01bf-aa70-44a1-8c32-0557f29218d0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956896374048458*^9, 3.956896430906898*^9, 
  3.956896631677182*^9, 3.956997464767404*^9, 3.959230035514408*^9, 
  3.9592314958486223`*^9},
 CellLabel->
  "Out[861]//MatrixForm=",ExpressionUUID->"a79bdd62-c08e-4189-864b-\
60c376af4efd"]
}, Open  ]],

Cell["\<\
the H sub-diagram is made up of only vertex (1), while the soft sub-diagram \
consists of all other vertices. Following eq. (4.6) we define\
\>", "Text",
 CellChangeTimes->{3.959228359332979*^9, 
  3.959228804271471*^9},ExpressionUUID->"8e644ab9-6361-46f3-9b55-\
ac9be4da5724"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", "5"}], ",", 
     RowBox[{"2", ";;", "5"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"2", ";;", "5"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<H\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "H", "]"}]}], ",", 
   RowBox[{"\"\<S\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "S", "]"}]}], ",", 
   RowBox[{"\"\<C\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "CC", "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491346353*^9, {3.9568962765035763`*^9, 3.9568962768144217`*^9}},
 CellLabel->
  "In[862]:=",ExpressionUUID->"9af09eb4-e9b7-46f9-a858-27612809aeff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"H\"\>", "\[Rule]", 
    TagBox[
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "2", "]"}]]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"S\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
        {"0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"C\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "1", "]"}]]}]},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "2", "]"}]]}]},
         {"0"},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895207309163*^9, 3.956895913473896*^9, 
  3.956896374122871*^9, 3.956896430982789*^9, 3.956896631808994*^9, 
  3.956997464858104*^9, 3.959230035628166*^9, 3.959231495973816*^9},
 CellLabel->
  "Out[865]=",ExpressionUUID->"d564b2ab-afcb-44e5-bd16-77c8800dbfd5"]
}, Open  ]],

Cell[TextData[{
 "we choose vertex(1) to impose momentum conservation and we delete row and \
column 1 when defining the reduced Laplacian  ",
 Cell[BoxData[
  SubscriptBox["L", "red"]],ExpressionUUID->
  "7733f4c2-8f74-4ac2-9b85-48c82686d115"],
 ", which is therefore identical to the soft Laplacian S"
}], "Text",
 CellChangeTimes->{
  3.9567647777573357`*^9, 3.9567649818252707`*^9, {3.956895927440434*^9, 
   3.956895927456442*^9}},ExpressionUUID->"3546d6dd-5afe-496c-9c6f-\
66ed623dcdc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["L", "red"], "=", "S"}], ";"}]], "Code",
 CellChangeTimes->{3.956764491352366*^9},
 CellLabel->
  "In[866]:=",ExpressionUUID->"63ed648d-2575-4b53-9942-21ee3cf84ecc"],

Cell[TextData[{
 "we now split S into ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "4c8db7e8-b7f2-4e0d-bb5d-1ad73ffec335"],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "9dc5a496-2cb9-4490-b988-e1e5935b49ee"],
 ", but now we also have an unscaled subgraph of the soft diagram so we also \
get B, ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "B"]],ExpressionUUID->
  "da5cd378-d2bb-40b6-8500-bb707d884832"],
 "and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "B"}]]],ExpressionUUID->
  "87cd33f0-2325-45f7-b65f-2bf4474c660d"]
}], "Text",
 CellChangeTimes->{
  3.9567647839435787`*^9, 3.956764838900017*^9, 3.956764916398565*^9, {
   3.956764997207534*^9, 
   3.956765007717222*^9}},ExpressionUUID->"6c64bc6d-3eb6-47fb-a58f-\
9fa049c1016a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["S", "J"], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "J"], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"3", ";;", "4"}], ",", 
      RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"3", ";;", "4"}], ",", 
      RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", 
    RowBox[{"J", ",", "\"\<B\>\""}]], "=", 
   RowBox[{"S", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(S\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["S", "J"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "J"], "]"}]}], ",", 
   RowBox[{"\"\<B\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "B", "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(\"\<B\>\"\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J, \"\<B\>\"\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "\"\<B\>\""}]], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491362743*^9, {3.956895331886039*^9, 3.956895361675222*^9}, {
   3.95689559122662*^9, 3.956895597475325*^9}},
 CellLabel->
  "In[867]:=",ExpressionUUID->"c5f9bfaf-ff66-409e-9ce9-acb47a0431be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(J\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "1", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J\\)]\\)\"\>",
     "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "3", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"B\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(\\\"B\\\"\\)]\
\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "3", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J, \
\\\"B\\\"\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895207383627*^9, 3.956895913569327*^9, 
  3.956896374231112*^9, 3.956896431068836*^9, 3.956896631904988*^9, 
  3.956997464971459*^9, 3.959230035707777*^9, 3.95923149605179*^9},
 CellLabel->
  "Out[872]=",ExpressionUUID->"09b8ba54-7f04-44b1-b970-aeb3665d1815"]
}, Open  ]],

Cell[TextData[{
 "comparing to eq. (4.10) we confirm ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "8a0b0195-e643-4db1-a7c3-efae06eb7220"],
 " is block diagonal"
}], "Text",
 CellChangeTimes->{
  3.956764783963286*^9, 3.956764838916978*^9, {3.959228296088532*^9, 
   3.959228315673492*^9}, 3.9592283593488007`*^9, 
   3.9592284343781652`*^9},ExpressionUUID->"27f10407-88d8-4038-aecb-\
b8097870c0e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["J", "1"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["J", "2"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491369039*^9, {3.9568952523760357`*^9, 3.9568952581559362`*^9}, {
   3.9568952891161*^9, 3.9568952975994377`*^9}},
 CellLabel->
  "In[873]:=",ExpressionUUID->"d7401ffd-2bd8-41f6-9f88-e0aeb3a9e67f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     FractionBox["1", 
      RowBox[{"\[Alpha]", "[", "2", "]"}]],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     FractionBox["1", 
      RowBox[{"\[Alpha]", "[", "2", "]"}]],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9568952074757357`*^9, 3.956895913651982*^9, 
  3.956896374315785*^9, 3.9568964311692247`*^9, 3.956896631991384*^9, 
  3.956997465073065*^9, 3.959230035789269*^9, 3.9592314961188498`*^9},
 CellLabel->
  "Out[875]=",ExpressionUUID->"d1d8de85-b024-46b9-a1f2-d1d91c7dafb3"]
}, Open  ]],

Cell["and ", "Text",ExpressionUUID->"437b5699-b0c5-41a5-a73f-af96d9b62f52"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "1"], "=", 
   FractionBox["1", 
    SubscriptBox["J", "1"]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "2"], "=", 
   FractionBox["1", 
    SubscriptBox["J", "2"]]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\"\<\>\"", 
     SuperscriptBox[
      SubscriptBox["J", "1"], 
      RowBox[{"-", "1"}]], "\"\<\>\""}], "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(2\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491378586*^9, {3.956895498780828*^9, 3.95689551973524*^9}},
 CellLabel->
  "In[876]:=",ExpressionUUID->"2ae53427-3961-4c91-85d2-95b2e8c944c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\<\"\"\>", "2"], " ", 
     RowBox[{"\[Alpha]", "[", "1", "]"}]}], "\[Rule]", 
    TagBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(2\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9568952075518303`*^9, 3.956895913747832*^9, 
  3.956896374398885*^9, 3.956896431263943*^9, 3.956896632113503*^9, 
  3.956997465162939*^9, 3.959230035886333*^9, 3.9592314961895227`*^9},
 CellLabel->
  "Out[878]=",ExpressionUUID->"f328c2a2-27a0-4a0a-9595-7ddc0e34c191"]
}, Open  ]],

Cell["the world-line variables are therefore simply \[Alpha][1] and \
\[Alpha][2]", "Text",ExpressionUUID->"d09ec3d7-e3ec-47d4-ba00-313ddc39aebe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "J"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      SubscriptBox["S", "J"], "]"}], ".", 
     RowBox[{"P", "\[LeftDoubleBracket]", 
      RowBox[{"2", ";;", "3"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764491385002*^9},
 CellLabel->
  "In[879]:=",ExpressionUUID->"a7e3f458-2832-48b5-b117-5897e00e88ef"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.956895207674876*^9, 3.956895913822736*^9, 
  3.95689637448907*^9, 3.956896431367816*^9, 3.9568966321948*^9, 
  3.9569974652599993`*^9, 3.959230035967211*^9, 3.9592314962944393`*^9},
 CellLabel->
  "Out[880]//MatrixForm=",ExpressionUUID->"d3ad6005-84ae-4ca5-bac6-\
28a419d6b0ed"]
}, Open  ]],

Cell["\<\
we can now look at the terms associated with the unscaled bubble subdiagram (\
\[Alpha][5],\[Alpha][6]). First of all we check that in the soft scaling \
defined above the Laplacian matrix of the bubble is not invertible\
\>", "Text",
 CellChangeTimes->{
  3.956895927472303*^9},ExpressionUUID->"6441a53d-6085-4e76-85bc-\
ce5c2398fb36"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"B", "+", 
      SubscriptBox["\[CapitalGamma]", "\"\<B\>\""]}], "]"}], "/.", 
    "\[VeryThinSpace]", "scaling"}], "/.", "\[VeryThinSpace]", 
   RowBox[{"\[Lambda]", "\[Rule]", "0"}]}], "]"}]], "Code",
 CellChangeTimes->{3.956764491393406*^9},
 CellLabel->
  "In[881]:=",ExpressionUUID->"f1bf1afa-e944-4904-b8d4-936d8a077377"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.956895207756112*^9, 3.956895913910535*^9, 
  3.956896374583274*^9, 3.956896431479267*^9, 3.956896632322283*^9, 
  3.956997465346124*^9, 3.959230036045958*^9, 3.95923149642367*^9},
 CellLabel->
  "Out[881]=",ExpressionUUID->"bb7a14f6-fa6c-443e-abba-74e9cd89fe0e"]
}, Open  ]],

Cell["\<\
indeed, it's inverse is divergent and is given by eq.(4.47). We can verify \
this directly \
\>", "Text",
 CellChangeTimes->{3.959228359364437*^9, 
  3.959228863862966*^9},ExpressionUUID->"71773169-5733-4d44-af2d-\
ba52cb5680ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LBinv", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"B", "+", 
        SubscriptBox["\[CapitalGamma]", "\"\<B\>\""]}], "]"}], "/.", 
      "\[VeryThinSpace]", "scaling"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LBinv", "=", 
    RowBox[{
     RowBox[{"Normal", "[", "LBinv", "]"}], "/.", "\[VeryThinSpace]", 
     RowBox[{"\[Lambda]", "\[Rule]", "1"}]}]}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"multiplying", " ", "and", " ", "dividing", " ", "by", " ", 
    RowBox[{"Tr", "[", 
     SubscriptBox["\[CapitalGamma]", "B"], "]"}]}], " ", "*)"}]}], "\n", 
 FractionBox[
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"LBinv", " ", 
      RowBox[{"Tr", "[", 
       SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "]"}]}], "/.", 
     "\[VeryThinSpace]", 
     RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}], "]"}], 
  RowBox[{
  "Tr", "[", 
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(\"\<B\>\"\)]\)\>\"", 
   "]"}]]}], "Code",
 CellChangeTimes->{
  3.956764491400324*^9, {3.956895611521164*^9, 3.95689561353208*^9}, {
   3.956895837909029*^9, 3.956895862257017*^9}},
 CellLabel->
  "In[882]:=",ExpressionUUID->"97f08466-db80-42c9-9c44-a1921ab1bdba"],

Cell[BoxData[
 FractionBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "1"},
      {"1", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], 
  RowBox[{
  "Tr", "[", "\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(\\\"B\\\"\\)]\\)\"\>", "]"}]]], "Output",
 CellChangeTimes->{3.956895207858704*^9, 3.956895617227103*^9, 
  3.956895838823048*^9, 3.956895914033104*^9, 3.956896374661573*^9, 
  3.956896431564303*^9, 3.956896632415957*^9, 3.956997465481061*^9, 
  3.959230036165173*^9, 3.95923149649669*^9},
 CellLabel->
  "Out[884]=",ExpressionUUID->"92773c8b-3243-4185-a17e-de6e99cb0582"]
}, Open  ]],

Cell[TextData[{
 "from eq. (4.43) we see that the leading order term of the worldline action  \
(without numerator and unscaled mass terms) can be computed as  ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["p", "J"], 
   SubsuperscriptBox["S", "J", 
    RowBox[{"-", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", "J"], "-", 
     RowBox[{
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"J", ",", "B"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"B", "+", 
         FormBox[
          SubscriptBox["\[CapitalGamma]", "B"],
          TraditionalForm]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"B", ",", "J"}]]}]}], ")"}], 
   SubsuperscriptBox["S", "J", 
    RowBox[{"-", "1"}]], 
   SubscriptBox["p", "J"]}]],ExpressionUUID->
  "4e12cbf2-1c91-45e5-b94a-7f57fdfc576e"],
 ".\nWe start by computing ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "pinch"}]]],ExpressionUUID->
  "86052af2-c95c-4b17-bab8-93c39c258c95"],
 "=",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "J"], "-", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "B"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"B", "+", 
        FormBox[
         SubscriptBox["\[CapitalGamma]", "B"],
         TraditionalForm]}], ")"}], 
      RowBox[{"-", "1"}]], 
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"B", ",", "J"}]]}]}], ")"}]],ExpressionUUID->
  "5b2f1e23-4e7d-4c64-8b3a-0bceac63b8d4"],
 " at leading order:"
}], "Text",
 CellChangeTimes->{{3.956764783981764*^9, 3.95676478399921*^9}, {
   3.956764838935075*^9, 3.956764852742742*^9}, {3.956765040280623*^9, 
   3.9567650586945477`*^9}, {3.956765094653423*^9, 3.956765108954576*^9}, {
   3.956895641072809*^9, 3.9568956886621103`*^9}, {3.956895826689675*^9, 
   3.956895829369199*^9}, 3.959228359402993*^9, 
   3.959228913608268*^9},ExpressionUUID->"ed286a42-4900-4677-8bfb-\
e74bfc86bb13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "pinch"}]], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "J"], "-", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "\"\<B\>\""}]], ".", "LBinv", ".", 
     RowBox[{"Transpose", "[", 
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"J", ",", "\"\<B\>\""}]], "]"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{3.956764491408409*^9},
 CellLabel->
  "In[885]:=",ExpressionUUID->"0423ccd9-e12f-4f1f-a3e4-1bb2e67a8bdf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}]]}], ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.956895208053177*^9, 3.956895914136389*^9, 
  3.956896374753056*^9, 3.956896431647695*^9, 3.9568966324966927`*^9, 
  3.956997465561819*^9, 3.95923003623523*^9, 3.9592314966072187`*^9},
 CellLabel->
  "Out[885]=",ExpressionUUID->"4edf58e6-5332-46b7-893d-092c8dd89715"]
}, Open  ]],

Cell[TextData[{
 "this is identical to the ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "87498d9c-242d-4f5e-9d75-67ab042f6148"],
 " term for a triangle as in the example above, except that the photon \
Schwinger parameter corresponds to the sum of the Schwinger parameters of the \
two photons connected to the unscaled bubble. Let us then define the combine \
parameter \[Gamma] = \[Alpha][3]+\[Alpha][4]"
}], "Text",
 CellChangeTimes->{
  3.956765040316002*^9, {3.959230367575285*^9, 
   3.959230369555581*^9}},ExpressionUUID->"0b0d86d9-82dc-4497-8d1b-\
185f9c4c7832"],

Cell[TextData[{
 "finally, the leading order term of the worldline action can be written as \
the sum \[OpenCurlyDoubleQuote]- ",
 Cell[BoxData[
  SubscriptBox["P", "J"]],ExpressionUUID->
  "8edd31e5-531b-418a-adf4-b29d4541714b"],
 " . ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "pinch"}]]],ExpressionUUID->
  "89fe363b-478c-4133-ae5d-7be0e97b0462"],
 " . ",
 Cell[BoxData[
  SubscriptBox["P", "J"]],ExpressionUUID->
  "2ccd3a78-8938-4cec-a54a-7f8944b324cd"],
 " - m2 (\[Alpha][5]+\[Alpha][6])\", where we reintroduced the unscaled mass \
terms"
}], "Text",
 CellChangeTimes->{{3.9567648571777267`*^9, 3.956764857194705*^9}, 
   3.956765094671502*^9},ExpressionUUID->"bafe42c5-43bb-477c-a24b-\
6bd7a3d1e0a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["P", "J"], ".", 
        SubscriptBox["\[CapitalGamma]", 
         RowBox[{"J", ",", "pinch"}]], ".", 
        SubscriptBox["P", "J"]}]}], "-", 
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]}], "/.", 
     "\[VeryThinSpace]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], "\[Rule]", "\[Gamma]"}]}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"\[Nu]", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", "\[Nu]", "]"}], "/.", "\[VeryThinSpace]", 
     "kinematics"}], ",", 
    RowBox[{"{", "\[Gamma]", "}"}], ",", "Simplify"}], "]"}]}]}], "Code",
 CellChangeTimes->{3.9567644914159403`*^9},
 CellLabel->
  "In[886]:=",ExpressionUUID->"9e8e9481-2c9c-4c9d-b3db-4a36e9b6c25b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"\[Alpha]", "[", "1", "]"}], " ", 
     RowBox[{"\[Alpha]", "[", "2", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]}], ")"}], "2"]}]}], "\[Gamma]"], 
  "-", 
  RowBox[{"m2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
     RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.956895208158818*^9, 3.956895914229881*^9, 
  3.9568963748603487`*^9, 3.956896431756689*^9, 3.956896632650488*^9, 
  3.956997465722108*^9, 3.959230036370946*^9, 3.959231496698929*^9},
 CellLabel->
  "Out[887]=",ExpressionUUID->"5933eb6c-d6a8-41a6-975e-5cae928d3977"]
}, Open  ]],

Cell["\<\
we can test it by explicitly taking the limit on \[Nu] and comparing with our \
prediction\
\>", "Text",ExpressionUUID->"27754301-ad82-47c0-80a3-57e908a36b8f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"diagram", "[", "\"\<\[Nu]\>\"", "]"}], "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]explicit", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"%", "/.", "\[VeryThinSpace]", "scaling"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]explicit", "=", 
   RowBox[{"\[Nu]explicit", "/.", "\[VeryThinSpace]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
      RowBox[{"\[Alpha]", "[", "4", "]"}]}], "\[Rule]", "\[Gamma]"}]}]}], 
  ";"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Nu]", "-", "\[Nu]explicit"}], "]"}]}], "Code",
 CellChangeTimes->{
  3.956764491424697*^9, {3.959231462029509*^9, 3.959231467691906*^9}},
 CellLabel->
  "In[888]:=",ExpressionUUID->"54daf4f4-0f36-4504-afc2-8d7cb69b3c2b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.956895208324132*^9, 3.956895914386404*^9, 
  3.956896375033466*^9, 3.956896431918113*^9, 3.956896632796616*^9, 
  3.956997465896317*^9, 3.959230036516506*^9, 3.959231496886977*^9},
 CellLabel->
  "Out[891]=",ExpressionUUID->"25c95f1a-305c-4d4c-b6e7-dd061cc7f934"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
1-loop triangle with 1-loop photon propagator correction (with numerator \
terms) \
\>", "Section",
 CellChangeTimes->{{3.956926953698823*^9, 3.956926976686334*^9}, {
   3.956996536987309*^9, 3.95699654078753*^9}, 
   3.9592290793466053`*^9},ExpressionUUID->"1711a79c-a3bd-4589-8914-\
2d871a987ac9"],

Cell[CellGroupData[{

Cell["Definition of the diagram", "Subsection",
 CellChangeTimes->{
  3.959230069688778*^9},ExpressionUUID->"fd3005c9-2618-481d-a66e-\
f6204a61b0da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nodes", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"masses", "=", 
   RowBox[{"{", 
    RowBox[{"m2", ",", "m2", ",", "0", ",", "0", ",", "m2", ",", "m2"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"diagram", "=", 
   RowBox[{"GetMatrices", "[", 
    RowBox[{"nodes", ",", "edges", ",", "masses"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "1", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "2", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], " ", 
       RowBox[{"p", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"graph", "=", 
  RowBox[{"diagram", "[", "\"\<graph\>\"", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"diagram", "[", "\"\<U\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"diagram", "[", "\"\<F\>\"", "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"diagram", "[", "\"\<P\>\"", "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.9567644913215723`*^9, {3.959229939772861*^9, 3.9592299398576727`*^9}},
 CellLabel->
  "In[1111]:=",ExpressionUUID->"939d707b-39f6-4605-a558-35c302d73dec"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 
       Subscript[$CellContext`p, 1], 
       Subscript[$CellContext`p, 2], 
       Subscript[$CellContext`p, 3]}, {
      Null, {{1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 5}, {5, 4}, {6, 2}, {7, 3}, {
       8, 1}}, {1, 1, 1, 1, 1, 2, 1, 1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[3, 5, 1] -> $CellContext`\[Alpha][4], 
         UndirectedEdge[1, 3, 1] -> $CellContext`\[Alpha][2], 
         UndirectedEdge[5, 4, 2] -> $CellContext`\[Alpha][6], 
         UndirectedEdge[4, 5, 1] -> $CellContext`\[Alpha][5], 
         UndirectedEdge[2, 4, 1] -> $CellContext`\[Alpha][3], 
         UndirectedEdge[1, 2, 1] -> $CellContext`\[Alpha][1]}, 
       VertexLabels -> {"Name"}, GraphHighlight -> {
         UndirectedEdge[1, 2, 1], 
         UndirectedEdge[4, 5, 1], 
         UndirectedEdge[2, 4, 1], 
         UndirectedEdge[5, 4, 2], 
         UndirectedEdge[1, 3, 1], 
         UndirectedEdge[3, 5, 1]}, 
       GraphHighlightStyle -> {UndirectedEdge[3, 5, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[2, 4, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9184641045900297`, 0.9717565415110652}, {
            0.977682828219787, 1.587304579172542}}, 0.03594922127306176]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "1", ")"}], {1.4480734664049084, 1.2795305603418035},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9184641045900297`, 0.9717565415110652}, {
            2.85905973176933, 1.5874970108136317`}}, 0.03594922127306176]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "2", ")"}], {2.3887619181796795, 1.2796267761623485},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{1.9184641045900297`, 0.9717565415110652}, {
          1.9195213285925175`, 0.}}, 0.03594922127306176]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{0.977682828219787, 1.587304579172542}, {
            1.465962073272403, 2.400287407828954}}, 0.03594922127306176]}}, 
         InsetBox[
          RowBox[{"\[Alpha]", "(", "3", ")"}], {1.221822450746095, 1.9937959935007479},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{0.977682828219787, 1.587304579172542}, {0., 
          1.5805181554825696`}}, 0.03594922127306176]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{2.85905973176933, 1.5874970108136317`}, {
            2.3704745809639793`, 2.4006347561494605`}}, 
            0.03594922127306176]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "4", ")"}], {2.6147671563666544, 1.9940658834815461},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.85905973176933, 1.5874970108136317`}, {
          3.836048612069758, 1.5814414882647292`}}, 0.03594922127306176]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{{1.465962073272403, 2.400287407828954}, {
             1.9181612089008382`, 2.5491997945904856`}, {2.3704745809639793`, 
             2.4006347561494605`}}], 0.03594922127306176]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "5", ")"}], {1.9181940127357557, 2.463776957527618},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[
            BezierCurveBox[{{1.465962073272403, 2.400287407828954}, {
             1.9182754453355881`, 2.251722369387926}, {2.3704745809639793`, 
             2.4006347561494605`}}], 0.03594922127306176]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "6", ")"}], {1.9182426415006266, 2.337145206450797},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{1.9184641045900297`, 0.9717565415110652}, 
          0.03594922127306176], 
         InsetBox["1", 
          Offset[{2, 2}, {1.9544133258630914, 1.0077057627841268}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.977682828219787, 1.587304579172542}, 0.03594922127306176],
          InsetBox["2", 
          Offset[{2, 2}, {1.0136320494928488, 1.6232538004456036}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.85905973176933, 1.5874970108136317`}, 
          0.03594922127306176], 
         InsetBox["3", 
          Offset[{2, 2}, {2.8950089530423915, 1.6234462320866934}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.465962073272403, 2.400287407828954}, 0.03594922127306176],
          InsetBox["4", 
          Offset[{2, 2}, {1.5019112945454647, 2.4362366291020154}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.3704745809639793`, 2.4006347561494605`}, 
          0.03594922127306176], 
         InsetBox["5", Offset[{2, 2}, {2.406423802237041, 2.436583977422522}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 1.5805181554825696`}, 0.03594922127306176], InsetBox[
          SubscriptBox["p", "1"], 
          Offset[{2, 2}, {0.03594922127306176, 1.6164673767556312}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.836048612069758, 1.5814414882647292`}, 
          0.03594922127306176], InsetBox[
          SubscriptBox["p", "2"], 
          Offset[{2, 2}, {3.8719978333428196, 1.6173907095377908}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.9195213285925175`, 0.}, 0.03594922127306176], InsetBox[
          SubscriptBox["p", "3"], 
          Offset[{2, 2}, {1.955470549865579, 0.03594922127306176}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.9568952054140177`*^9, 3.956895911698158*^9, 3.956896372246379*^9, 
   3.956896429143951*^9, 3.956896629849588*^9, 3.956914621287101*^9, 
   3.956915965137632*^9, {3.956997466036023*^9, 3.956997476948588*^9}, 
   3.958466744273024*^9, 3.958480190105899*^9, 3.959230036676862*^9, 
   3.9592309590108767`*^9, 3.9592314970355177`*^9, 3.959231620923523*^9, 
   3.9592317218806467`*^9},
 CellLabel->
  "Out[1116]=",ExpressionUUID->"923b4e60-4e43-4018-ab23-fff470467f24"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Compute all tropical rays and take the soft ray {-1,-1,-2,-2,0,0}  (both \
photons soft)\
\>", "Subsection",
 CellChangeTimes->{
  3.959230110795266*^9},ExpressionUUID->"36ba4bb6-f0c0-4d39-9472-\
9d06d811c842"],

Cell["we compute the tropical rays", "Text",
 CellChangeTimes->{{3.959229955250222*^9, 
  3.959229962042647*^9}},ExpressionUUID->"9827ae91-6548-481e-b763-\
fe0905e39e8d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"$ComputeTropicalRays", ",", 
   RowBox[{"ComputeRays", "[", 
    RowBox[{"F", "+", "U"}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[1120]:=",ExpressionUUID->"251eb68c-c3fd-41d8-a969-6d0361e9449c"],

Cell[BoxData["\<\"Tropical rays (obtained via polymake) : \"\>"], "Print",
 CellChangeTimes->{3.959230036753888*^9, 3.959230959185184*^9, 
  3.959231497200387*^9, 3.959231621040544*^9, 3.95923172200315*^9},
 CellLabel->
  "During evaluation of \
In[1120]:=",ExpressionUUID->"b88d2230-968d-455f-b54e-bf6e7c705217"],

Cell[BoxData["\<\"0 0 0 1 0 0\\n0 0 1 0 0 0\\n0 0 0 0 1 1\\n-1 -1 -1 -1 -1 -1\
\\n-1 -1 -2 -2 0 0\\n0 1 0 0 0 0\\n0 0 0 0 0 1\\n1 1 1 1 1 0\\n1 0 0 0 0 \
0\\n1 1 1 1 0 1\\n1 1 1 1 1 1\\n0 0 0 0 1 0\\n\"\>"], "Output",
 CellChangeTimes->{3.959230038322221*^9, 3.959230960814579*^9, 
  3.9592314988553247`*^9, 3.959231622551653*^9, 3.9592317235071087`*^9},
 CellLabel->
  "Out[1120]=",ExpressionUUID->"2cb8102f-5348-471b-b018-e0fb77a264dd"]
}, Open  ]],

Cell["and select the one considered in the paper", "Text",
 CellChangeTimes->{{3.95922996501159*^9, 
  3.9592299721168833`*^9}},ExpressionUUID->"e427f633-a734-4b20-b2ef-\
d5614c3e51ed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ray", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0"}], "}"}]}], ";"}], "\n", 
 RowBox[{"scaling", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "e", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "e", "]"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{
       "ray", "\[LeftDoubleBracket]", "e", "\[RightDoubleBracket]"}]]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{3.9567644913307533`*^9},
 CellLabel->
  "In[1121]:=",ExpressionUUID->"f979fb57-6ab9-48fe-b867-b55c315cb3ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "3", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "4", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"\[Alpha]", "[", "5", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"\[Alpha]", "[", "6", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895207194626*^9, 3.956895913380982*^9, 3.956896373959977*^9, 
   3.956896430803901*^9, 3.956896631586702*^9, 3.9569159668954563`*^9, {
   3.956997468321846*^9, 3.956997482537309*^9}, 3.958466765312119*^9, 
   3.958480191904715*^9, 3.959230038515182*^9, 3.9592309609290667`*^9, 
   3.9592314990040407`*^9, 3.959231622653036*^9, 3.9592317236029577`*^9},
 CellLabel->
  "Out[1122]=",ExpressionUUID->"cd8c6881-2a86-4bda-a3bc-fba27dbbcab0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute matrices from section (4)", "Subsection",
 CellChangeTimes->{
  3.9592281397485037`*^9},ExpressionUUID->"609c6697-e07d-4489-9e19-\
75bab28d6d1a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"diagram", "[", "\"\<L\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Code",
 CellChangeTimes->{
  3.95676449133687*^9, {3.956896341180677*^9, 3.9568963413205223`*^9}},
 CellLabel->
  "In[1123]:=",ExpressionUUID->"386ed840-edc4-41d1-911c-14f23b385535"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.956896374048458*^9, 3.956896430906898*^9, 3.956896631677182*^9, 
   3.95691463972052*^9, 3.956914918153742*^9, 3.956915966996757*^9, {
   3.95699746840816*^9, 3.956997487062825*^9}, 3.958466773212993*^9, 
   3.958480191981596*^9, 3.959230038572435*^9, 3.959230960998952*^9, 
   3.959231499128436*^9, 3.959231622754877*^9, 3.9592317236958237`*^9},
 CellLabel->
  "Out[1124]//MatrixForm=",ExpressionUUID->"7a2757b9-2c06-442e-aedd-\
d6408539b030"]
}, Open  ]],

Cell["\<\
the H sub-diagram is made up of only vertex (1), while the soft sub-diagram \
consists of all other vertices. Following eq. (4.6) we define\
\>", "Text",
 CellChangeTimes->{3.959228359418474*^9, 
  3.959228804600051*^9},ExpressionUUID->"3b221390-4970-4e7a-8998-\
4a60d3efd2e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", "5"}], ",", 
     RowBox[{"2", ";;", "5"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"2", ";;", "5"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<H\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "H", "]"}]}], ",", 
   RowBox[{"\"\<S\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "S", "]"}]}], ",", 
   RowBox[{"\"\<C\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "CC", "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491346353*^9, {3.9568962765035763`*^9, 3.9568962768144217`*^9}},
 CellLabel->
  "In[1125]:=",ExpressionUUID->"a33773e6-5a94-4e5f-b54f-b93d2699e99c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"H\"\>", "\[Rule]", 
    TagBox[
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "2", "]"}]]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"S\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
        {"0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"C\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "1", "]"}]]}]},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "2", "]"}]]}]},
         {"0"},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895207309163*^9, 3.956895913473896*^9, 3.956896374122871*^9, 
   3.956896430982789*^9, 3.956896631808994*^9, 3.956914640664595*^9, 
   3.956914919279217*^9, 3.95691596707205*^9, {3.956997468529886*^9, 
   3.956997487644041*^9}, 3.958466775326801*^9, 3.958480192064143*^9, 
   3.9592300386722*^9, 3.959230961101714*^9, 3.959231499226615*^9, 
   3.959231622890582*^9, 3.959231723758202*^9},
 CellLabel->
  "Out[1128]=",ExpressionUUID->"d04edf38-12cc-414b-886c-daa63ee4d45f"]
}, Open  ]],

Cell[TextData[{
 "we choose vertex(1) to impose momentum conservation and we delete row and \
column 1 when defining the reduced Laplacian  ",
 Cell[BoxData[
  SubscriptBox["L", "red"]],ExpressionUUID->
  "dab26172-aaf2-48c6-a251-d8fe86f35f2b"],
 ", which is therefore identical to the soft Laplacian S"
}], "Text",
 CellChangeTimes->{
  3.9567647777573376`*^9, 3.9567649818252707`*^9, {3.956895927440434*^9, 
   3.956895927456442*^9}},ExpressionUUID->"af18b2db-9b99-49b4-b51f-\
c3341b12a165"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["L", "red"], "=", "S"}], ";"}]], "Code",
 CellChangeTimes->{3.956764491352366*^9},
 CellLabel->
  "In[1129]:=",ExpressionUUID->"d1905062-a818-4a0e-9790-cfa10b33639c"],

Cell[TextData[{
 "we now split S into ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "ec4a9bd0-167c-482f-b74f-56e1fe8f252e"],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "fb7d9545-f949-4374-8a57-19011cc8ed2a"],
 ", but now we also have an unscaled subgraph of the soft diagram so we also \
get B, ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "B"]],ExpressionUUID->
  "eaaf5eee-8525-40b1-90cd-4eff4fb9dc57"],
 "and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "B"}]]],ExpressionUUID->
  "d05e9a2a-8313-4701-b6d2-675eed66e807"]
}], "Text",
 CellChangeTimes->{
  3.9567647839435787`*^9, 3.956764838900017*^9, 3.956764916398565*^9, {
   3.956764997207534*^9, 
   3.956765007717222*^9}},ExpressionUUID->"7da98e36-59c0-42df-bd41-\
f104a6a8785e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["S", "J"], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "J"], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"3", ";;", "4"}], ",", 
      RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"3", ";;", "4"}], ",", 
      RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", 
    RowBox[{"J", ",", "\"\<B\>\""}]], "=", 
   RowBox[{"S", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(S\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["S", "J"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "J"], "]"}]}], ",", 
   RowBox[{"\"\<B\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "B", "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(\"\<B\>\"\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J, \"\<B\>\"\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "\"\<B\>\""}]], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491362743*^9, {3.956895331886039*^9, 3.956895361675222*^9}, {
   3.95689559122662*^9, 3.956895597475325*^9}},
 CellLabel->
  "In[1130]:=",ExpressionUUID->"c2a1defe-c605-47da-9b64-6ec9f8573cd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(J\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "1", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J\\)]\\)\"\>",
     "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "3", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"B\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]},
        {
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(\\\"B\\\"\\)]\
\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "3", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J, \
\\\"B\\\"\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895207383627*^9, 3.956895913569327*^9, 3.956896374231112*^9, 
   3.956896431068836*^9, 3.956896631904988*^9, 3.956915967168604*^9, {
   3.9569974686727247`*^9, 3.956997488712161*^9}, 3.958466778660929*^9, 
   3.958480192191831*^9, 3.959230038770671*^9, 3.9592309612428827`*^9, 
   3.9592314993550167`*^9, 3.959231623000008*^9, 3.959231723862405*^9},
 CellLabel->
  "Out[1135]=",ExpressionUUID->"4f3a42c6-f074-4edf-866b-7a4fa0d8e33c"]
}, Open  ]],

Cell[TextData[{
 "comparing to eq. (4.10) we confirm ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "2ddffda2-b1fa-455e-b31a-801a0baad9ae"],
 " is block diagonal"
}], "Text",
 CellChangeTimes->{
  3.956764783963286*^9, 3.956764838916978*^9, {3.9592282961066093`*^9, 
   3.9592283156917467`*^9}, 3.9592283594347563`*^9, 
   3.9592284343942413`*^9},ExpressionUUID->"82d88335-f90c-4a51-8d22-\
b56f01d9949d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["J", "1"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["J", "2"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491369039*^9, {3.9568952523760357`*^9, 3.9568952581559362`*^9}, {
   3.9568952891161*^9, 3.9568952975994377`*^9}},
 CellLabel->
  "In[1136]:=",ExpressionUUID->"f43a3668-aeec-49f1-bb17-19c744da09e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     FractionBox["1", 
      RowBox[{"\[Alpha]", "[", "2", "]"}]],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     FractionBox["1", 
      RowBox[{"\[Alpha]", "[", "2", "]"}]],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9568952074757357`*^9, 3.956895913651982*^9, 3.956896374315785*^9, 
   3.956896431169224*^9, 3.956896631991384*^9, 3.956914957689408*^9, {
   3.956915940736513*^9, 3.956915967486084*^9}, 3.9569974687391853`*^9, 
   3.958466780225253*^9, 3.958480192300152*^9, 3.959230038846517*^9, 
   3.9592309613055363`*^9, 3.959231499436661*^9, 3.959231623097432*^9, 
   3.959231723945448*^9},
 CellLabel->
  "Out[1138]=",ExpressionUUID->"f977e01b-21c9-4b3e-865a-68fc8330f34c"]
}, Open  ]],

Cell["and ", "Text",ExpressionUUID->"dbfe90e7-0a07-4068-9562-a2c8ec99cf3e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "1"], "=", 
   FractionBox["1", 
    SubscriptBox["J", "1"]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "2"], "=", 
   FractionBox["1", 
    SubscriptBox["J", "2"]]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(1\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(2\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491378586*^9, {3.956895498780828*^9, 3.95689551973524*^9}, {
   3.956914964756709*^9, 3.956914968118165*^9}},
 CellLabel->
  "In[1139]:=",ExpressionUUID->"e43d9c49-040c-4f7b-beb9-08b1392f7cc5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(1\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(2\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9568952075518303`*^9, 3.956895913747832*^9, 3.956896374398885*^9, 
   3.956896431263943*^9, 3.956896632113503*^9, {3.956914958632845*^9, 
   3.9569149710456667`*^9}, {3.956915941906507*^9, 3.956915967574854*^9}, 
   3.956997468882138*^9, 3.95846678155293*^9, 3.958480192412121*^9, 
   3.9592300389624767`*^9, 3.959230961422521*^9, 3.959231499519746*^9, 
   3.959231623185625*^9, 3.9592317240248413`*^9},
 CellLabel->
  "Out[1141]=",ExpressionUUID->"17221ce5-10f8-46a6-aee3-b67670067083"]
}, Open  ]],

Cell["the world-line variables are therefore simply \[Alpha][1] and \
\[Alpha][2]", "Text",ExpressionUUID->"97b3e16f-acf2-4810-8b57-a1928a5439cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "J"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", 
      SubscriptBox["S", "J"], "]"}], ".", 
     RowBox[{"P", "\[LeftDoubleBracket]", 
      RowBox[{"2", ";;", "3"}], "\[RightDoubleBracket]"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764491385002*^9},
 CellLabel->
  "In[1142]:=",ExpressionUUID->"2062825f-f219-4454-bd1a-f0ac66813f53"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.956895207674876*^9, 3.956895913822736*^9, 3.95689637448907*^9, 
   3.956896431367816*^9, 3.9568966321948*^9, {3.956914952491152*^9, 
   3.956914972199205*^9}, {3.956915943084922*^9, 3.956915967656464*^9}, 
   3.956997468978223*^9, 3.958466783286978*^9, 3.958480192469678*^9, 
   3.9592300390195103`*^9, 3.9592309614880657`*^9, 3.959231499626437*^9, 
   3.959231623263118*^9, 3.95923172411863*^9},
 CellLabel->
  "Out[1143]//MatrixForm=",ExpressionUUID->"03774b5c-ca24-4fd0-8129-\
1896f1e72638"]
}, Open  ]],

Cell["\<\
we can now look at the terms associated with the unscaled bubble subdiagram (\
\[Alpha][5],\[Alpha][6]). First of all we check that in the soft scaling \
defined above the Laplacian matrix of the bubble is not invertible\
\>", "Text",
 CellChangeTimes->{
  3.956895927472303*^9},ExpressionUUID->"31c9f5c6-01db-48e9-bce8-\
5ee8eb134fe6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"B", "+", 
      SubscriptBox["\[CapitalGamma]", "\"\<B\>\""]}], "]"}], "/.", 
    "\[VeryThinSpace]", "scaling"}], "/.", "\[VeryThinSpace]", 
   RowBox[{"\[Lambda]", "\[Rule]", "0"}]}], "]"}]], "Code",
 CellChangeTimes->{
  3.956764491393406*^9, {3.956914953873231*^9, 3.956914954630981*^9}},
 CellLabel->
  "In[1144]:=",ExpressionUUID->"46fdbadd-f2f7-47da-93eb-2587eee8153a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.956895207756112*^9, 3.956895913910535*^9, 3.956896374583274*^9, 
   3.956896431479267*^9, 3.956896632322283*^9, {3.956914954971512*^9, 
   3.956914973648261*^9}, {3.956915944241323*^9, 3.95691596775629*^9}, 
   3.956997469058713*^9, 3.958466785088835*^9, 3.958480192593879*^9, 
   3.959230039159466*^9, 3.9592309615817947`*^9, 3.9592314997126293`*^9, 
   3.959231623336607*^9, 3.95923172418288*^9},
 CellLabel->
  "Out[1144]=",ExpressionUUID->"4d54dc73-0bd2-4600-9231-0bf601d80142"]
}, Open  ]],

Cell[TextData[{
 "indeed, it's inverse is divergent and is given at order ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", 
    RowBox[{"-", "2"}]], TraditionalForm]],ExpressionUUID->
  "bf68303e-31fc-458d-9b94-10e0de060e62"],
 " by eq.(4.47). We can verify this directly "
}], "Text",
 CellChangeTimes->{{3.956920490308758*^9, 3.9569204953461027`*^9}, 
   3.959228359451829*^9, 
   3.959228864385449*^9},ExpressionUUID->"d503d8a2-07e7-467c-8876-\
78f1a5b5bfee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LBinv", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"B", "+", 
        SubscriptBox["\[CapitalGamma]", "\"\<B\>\""]}], "]"}], "/.", 
      "\[VeryThinSpace]", "scaling"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LBinv", "=", 
    RowBox[{
     RowBox[{"Normal", "[", "LBinv", "]"}], "/.", "\[VeryThinSpace]", 
     RowBox[{"\[Lambda]", "\[Rule]", "1"}]}]}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"multiplying", " ", "and", " ", "dividing", " ", "by", " ", 
    RowBox[{"Tr", "[", 
     SubscriptBox["\[CapitalGamma]", "B"], "]"}]}], " ", "*)"}]}], "\n", 
 FractionBox[
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"LBinv", " ", 
      RowBox[{"Tr", "[", 
       SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "]"}]}], "/.", 
     "\[VeryThinSpace]", 
     RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}], "]"}], 
  RowBox[{
  "Tr", "[", 
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(\"\<B\>\"\)]\)\>\"", 
   "]"}]]}], "Code",
 CellChangeTimes->{
  3.956764491400324*^9, {3.956895611521164*^9, 3.95689561353208*^9}, {
   3.956895837909029*^9, 3.956895862257017*^9}},
 CellLabel->
  "In[1145]:=",ExpressionUUID->"ce0a97e2-ca84-4180-83bb-d38b46693817"],

Cell[BoxData[
 FractionBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "1"},
      {"1", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], 
  RowBox[{
  "Tr", "[", "\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(\\\"B\\\"\\)]\\)\"\>", "]"}]]], "Output",
 CellChangeTimes->{3.956895207858704*^9, 3.956895617227103*^9, 
  3.956895838823048*^9, 3.956895914033104*^9, 3.956896374661573*^9, 
  3.956896431564303*^9, 3.956896632415957*^9, 3.956914988419821*^9, 
  3.956915967860341*^9, 3.956920457320975*^9, 3.956997469156692*^9, 
  3.958466786667245*^9, 3.958480192674906*^9, 3.959230039248335*^9, 
  3.959230961700293*^9, 3.9592314998270807`*^9, 3.9592316234239063`*^9, 
  3.9592317242774277`*^9},
 CellLabel->
  "Out[1147]=",ExpressionUUID->"a1192b22-bceb-4814-bd17-843b4c8eba31"]
}, Open  ]],

Cell[TextData[{
 " because when keeping track of numerator terms (z\[CloseCurlyQuote]s) one \
needs to retain also the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", "0"]}], TraditionalForm]],ExpressionUUID->
  "8902adab-e752-4fc9-8644-cbdd799bd0ca"],
 ") term of ",
 Cell[BoxData[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"B", "+", 
     FormBox[
      SubscriptBox["\[CapitalGamma]", "B"],
      TraditionalForm]}], ")"}], 
   RowBox[{"-", "1"}]]],ExpressionUUID->
  "d59a9bfd-14e3-4c3c-9866-9809f2f00dd0"],
 " we compute it here up to that order"
}], "Text",
 CellChangeTimes->{{3.956920764447597*^9, 3.956920809887866*^9}, {
  3.956921039276215*^9, 
  3.956921041700868*^9}},ExpressionUUID->"f71fe6c2-f032-4671-aa16-\
16a546cf8f7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LBinv\[Lambda]0", " ", "=", " ", 
  RowBox[{
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"B", "+", 
         SubscriptBox["\[CapitalGamma]", "\"\<B\>\""]}], "]"}], "/.", 
       "\[VeryThinSpace]", "scaling"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], " ", "/.", 
   RowBox[{"\[Lambda]", "->", "1"}]}]}]], "Code",
 CellChangeTimes->{{3.956920813986117*^9, 3.956920942695693*^9}, {
  3.9569209796714487`*^9, 3.95692104945998*^9}},
 CellLabel->
  "In[1148]:=",ExpressionUUID->"53ffea4d-84db-4861-b5a3-d42f950646ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}], 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", "3", "]"}], "2"], " ", 
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}], 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "4", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}], 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "4", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}], 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", "4", "]"}], "2"], " ", 
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.956921049648035*^9, 3.9569210563042*^9}, 
   3.9569974692423887`*^9, 3.958466788936322*^9, 3.958480192800598*^9, 
   3.959230039360229*^9, 3.959230961786995*^9, 3.9592314999122667`*^9, 
   3.959231623518359*^9, 3.959231724386568*^9},
 CellLabel->
  "Out[1148]=",ExpressionUUID->"dbdb8a42-5457-4627-b0a0-a954f56bc66f"]
}, Open  ]],

Cell[TextData[{
 "from eq. (4.43) we see that the leading order term of the worldline action  \
(without numerator and unscaled mass terms) can be computed as  ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["p", "J"], 
   SubsuperscriptBox["S", "J", 
    RowBox[{"-", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", "J"], "-", 
     RowBox[{
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"J", ",", "B"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"B", "+", 
         FormBox[
          SubscriptBox["\[CapitalGamma]", "B"],
          TraditionalForm]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"B", ",", "J"}]]}]}], ")"}], 
   SubsuperscriptBox["S", "J", 
    RowBox[{"-", "1"}]], 
   SubscriptBox["p", "J"]}]],ExpressionUUID->
  "cf347df7-4ba6-4a40-a625-564e2e5b95df"],
 ".\nWe start by computing ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "pinch"}]]],ExpressionUUID->
  "48ce072b-fc81-4c82-81eb-5befdfce50d5"],
 "=",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "J"], "-", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "B"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"B", "+", 
        FormBox[
         SubscriptBox["\[CapitalGamma]", "B"],
         TraditionalForm]}], ")"}], 
      RowBox[{"-", "1"}]], 
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"B", ",", "J"}]]}]}], ")"}]],ExpressionUUID->
  "75d80f39-ac02-4f9e-8659-f8cf963cd32e"],
 " at leading order:"
}], "Text",
 CellChangeTimes->{{3.956764783981764*^9, 3.95676478399921*^9}, {
   3.956764838935075*^9, 3.956764852742742*^9}, {3.956765040280623*^9, 
   3.9567650586945477`*^9}, {3.956765094653423*^9, 3.956765108954576*^9}, {
   3.956895641072809*^9, 3.9568956886621103`*^9}, {3.956895826689675*^9, 
   3.956895829369199*^9}, 3.956915949555781*^9, 3.959228359469532*^9, 
   3.959228914394504*^9},ExpressionUUID->"327498cb-337f-496c-b6f3-\
cbe8c1b0e6d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "pinch"}]], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "J"], "-", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "\"\<B\>\""}]], ".", "LBinv", ".", 
     RowBox[{"Transpose", "[", 
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"J", ",", "\"\<B\>\""}]], "]"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{3.956764491408409*^9},
 CellLabel->
  "In[1149]:=",ExpressionUUID->"f9ba0877-adc9-4cfe-9ec7-ba14b58ad2ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}]], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]}]]}], ",", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895208053177*^9, 3.956895914136389*^9, 3.956896374753056*^9, 
   3.956896431647695*^9, 3.9568966324966927`*^9, {3.956915954049057*^9, 
   3.956915967981956*^9}, 3.9569974693989487`*^9, 3.958466790402046*^9, 
   3.958480192948654*^9, 3.959230039459381*^9, 3.959230961866661*^9, 
   3.959231500043716*^9, 3.959231623610958*^9, 3.9592317244816*^9},
 CellLabel->
  "Out[1149]=",ExpressionUUID->"5df90bfd-8012-4cef-b595-d51d302549e1"]
}, Open  ]],

Cell[TextData[{
 "this is identical to the ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "7657533a-2eaa-43c2-b6f8-1c164c320c70"],
 " term for a triangle as in the example above, except that the photon \
Schwinger parameter corresponds to the sum of the Schwinger parameters of the \
two photons connected to the unscaled bubble. Let us then define the combine \
parameter \[Gamma] = \[Alpha][3]+\[Alpha][4]"
}], "Text",
 CellChangeTimes->{
  3.956765040316002*^9, {3.959230367591277*^9, 
   3.959230367607082*^9}},ExpressionUUID->"6ffde2b0-e532-402d-b51b-\
e4bd9bbb1ede"],

Cell["\<\
in order to keep track of the auxiliary numerator variables let\
\[CloseCurlyQuote]s also compute the M matrix and its components as defined \
in eqs. (4.15-4.17)\
\>", "Text",
 CellChangeTimes->{{3.956915308591673*^9, 3.9569153575853643`*^9}, 
   3.959228359485701*^9, 
   3.959228970301972*^9},ExpressionUUID->"6fa51452-e6f0-4a0e-ac3f-\
2728305b0b27"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"z", "[", "e", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"diagram", "[", "\"\<M\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MH", "=", 
   RowBox[{"M", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MJ", "=", 
   RowBox[{"M", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"2", ";;", "3"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MB", "=", 
   RowBox[{"M", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"4", ";;", "5"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<z\>\"", "->", 
    RowBox[{"MatrixForm", "[", "Z", "]"}]}], ",", 
   RowBox[{"\"\<M\>\"", "->", 
    RowBox[{"MatrixForm", "[", "M", "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(H\)]\)\>\"", "->", 
    RowBox[{"MatrixForm", "[", "MH", "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(J\)]\)\>\"", "->", 
    RowBox[{"MatrixForm", "[", "MJ", "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(M\), \(B\)]\)\>\"", "->", 
    RowBox[{"MatrixForm", "[", "MB", "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{{3.956915371009257*^9, 3.956915400707803*^9}, 
   3.956915449774557*^9, {3.9569154805673723`*^9, 3.956915593439542*^9}, {
   3.956915753044759*^9, 3.956915783321762*^9}, {3.956915994938762*^9, 
   3.956916012127493*^9}, {3.959230787771605*^9, 3.959230899417983*^9}, 
   3.9592309373799963`*^9, 3.959231763213146*^9},
 CellLabel->
  "In[1150]:=",ExpressionUUID->"5dc57ce0-91f2-42e4-bad5-86c34775c534"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"z\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"z", "[", "1", "]"}]},
         {
          RowBox[{"z", "[", "2", "]"}]},
         {
          RowBox[{"z", "[", "3", "]"}]},
         {
          RowBox[{"z", "[", "4", "]"}]},
         {
          RowBox[{"z", "[", "5", "]"}]},
         {
          RowBox[{"z", "[", "6", "]"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"M\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "1", "]"}]], "0", "0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]], "0", "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "3", "]"}]], "0"},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]},
        {"0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]]},
        {"0", "0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(H\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "1", "]"}]]}]},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "2", "]"}]]}]},
         {"0"},
         {"0"},
         {"0"},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(J\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "1", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {"0", "0"},
        {"0", "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(B\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "0"},
        {"0", "0"},
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "3", "]"}]], "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]]},
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.959230877168051*^9, 3.959230961965084*^9, 
  3.959231500121265*^9, 3.9592316237799177`*^9, 3.959231724561167*^9},
 CellLabel->
  "Out[1155]=",ExpressionUUID->"a87aa39d-144b-4dc7-9960-97f72273cb37"]
}, Open  ]],

Cell["\<\
with these we can compute the terms of eq. (4.43) which are linear/quadratic \
in the z\[CloseCurlyQuote]s\
\>", "Text",
 CellChangeTimes->{{3.956921073450211*^9, 3.9569210916807404`*^9}, 
   3.959228359501739*^9, 3.959229006509222*^9, {3.959230341054064*^9, 
   3.9592303480133743`*^9}},ExpressionUUID->"13040c77-a0fc-477d-90da-\
a3f15309c1e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Nu]z", " ", "=", " ", 
  RowBox[{
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"I", 
        RowBox[{
         RowBox[{"{", 
          SubscriptBox["P", "J"], "}"}], ".", 
         RowBox[{"Transpose", "[", "MJ", "]"}], ".", "Z"}]}], " ", "/.", " ", 
       "scaling"}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], " ", "//",
    "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]zz", " ", "=", " ", 
  RowBox[{
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["I", "2"], 
           RowBox[{"Z", ".", "MB"}]}], ")"}], ".", "LBinv\[Lambda]0", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Transpose", "[", "MB", "]"}], ".", "Z"}], 
           FractionBox["I", "2"]}], ")"}]}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox[
            RowBox[{"z", "[", "5", "]"}], "2"], 
           RowBox[{"4", " ", 
            RowBox[{"\[Alpha]", "[", "5", "]"}]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"z", "[", "6", "]"}], "2"], 
           RowBox[{"4", " ", 
            RowBox[{"\[Alpha]", "[", "6", "]"}]}]]}], ")"}]}], " ", "/.", " ",
        "scaling"}], " ", ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], " ", "//",
    "Simplify"}]}]}], "Code",
 CellChangeTimes->{{3.956915918902381*^9, 3.956915919221467*^9}, {
   3.956916049605818*^9, 3.956916130177388*^9}, {3.956916193071636*^9, 
   3.956916272509091*^9}, {3.956916352756011*^9, 3.956916374874413*^9}, {
   3.956918029122755*^9, 3.95691802949555*^9}, {3.956918071197688*^9, 
   3.956918125908112*^9}, {3.956918200065248*^9, 3.956918233575102*^9}, {
   3.9569183280464697`*^9, 3.956918329215741*^9}, {3.956918627216425*^9, 
   3.956918657955835*^9}, {3.956918749629287*^9, 3.956918749755163*^9}, 
   3.956921068310156*^9, {3.956926926566414*^9, 3.956926929456065*^9}, {
   3.95923085642381*^9, 3.959230858702001*^9}, 3.959230912359703*^9, 
   3.959230949995068*^9, {3.95923541227457*^9, 3.9592354508293257`*^9}, {
   3.9592355262243443`*^9, 3.959235532117347*^9}},
 CellLabel->
  "In[1263]:=",ExpressionUUID->"e922ef19-4236-45fb-8025-153a3c5d9c2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], " ", 
      RowBox[{"z", "[", "2", "]"}]}]}], ")"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.95691591956562*^9, 3.956916022971643*^9, 3.956916075626483*^9, {
   3.9569161128126993`*^9, 3.956916142550604*^9}, {3.956916208624772*^9, 
   3.9569162593090277`*^9}, 3.956916343246591*^9, 3.956916375545501*^9, 
   3.956918030229805*^9, {3.9569180721583776`*^9, 3.956918128269367*^9}, 
   3.956918234648062*^9, 3.956918331522894*^9, {3.956918636708557*^9, 
   3.956918648081875*^9}, 3.956918759389914*^9, 3.956921095652972*^9, {
   3.956926915259278*^9, 3.9569269300020247`*^9}, 3.956997469578619*^9, 
   3.958466794996071*^9, 3.958467180318145*^9, 3.958480193117561*^9, 
   3.959230039695817*^9, {3.959230962156116*^9, 3.959230971554389*^9}, 
   3.959231500254622*^9, 3.959231623858242*^9, 3.95923172471946*^9, 
   3.959235246244573*^9, {3.959235433096574*^9, 3.959235437536996*^9}, {
   3.959235527717061*^9, 3.959235536443914*^9}},
 CellLabel->
  "Out[1263]=",ExpressionUUID->"42e4e05c-51f1-4211-99c3-e6deacca403c"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", "[", "5", "]"}], "+", 
     RowBox[{"z", "[", "6", "]"}]}], ")"}], "2"], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
     RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.95691591956562*^9, 3.956916022971643*^9, 3.956916075626483*^9, {
   3.9569161128126993`*^9, 3.956916142550604*^9}, {3.956916208624772*^9, 
   3.9569162593090277`*^9}, 3.956916343246591*^9, 3.956916375545501*^9, 
   3.956918030229805*^9, {3.9569180721583776`*^9, 3.956918128269367*^9}, 
   3.956918234648062*^9, 3.956918331522894*^9, {3.956918636708557*^9, 
   3.956918648081875*^9}, 3.956918759389914*^9, 3.956921095652972*^9, {
   3.956926915259278*^9, 3.9569269300020247`*^9}, 3.956997469578619*^9, 
   3.958466794996071*^9, 3.958467180318145*^9, 3.958480193117561*^9, 
   3.959230039695817*^9, {3.959230962156116*^9, 3.959230971554389*^9}, 
   3.959231500254622*^9, 3.959231623858242*^9, 3.95923172471946*^9, 
   3.959235246244573*^9, {3.959235433096574*^9, 3.959235437536996*^9}, {
   3.959235527717061*^9, 3.959235536503581*^9}},
 CellLabel->
  "Out[1264]=",ExpressionUUID->"44e47ccc-23f3-4ad9-91e0-d9a49fbe0d6c"]
}, Open  ]],

Cell[TextData[{
 "finally, the leading order term of the worldline action can be written as \
the sum \n ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     SubscriptBox["P", "J"], " ", ".", 
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "pinch"}]], ".", 
     SubscriptBox["P", "J"]}]}], "  ", "+", " ", 
   RowBox[{"i", 
    FormBox[
     RowBox[{
      RowBox[{
       SubscriptBox["P", "J"], " ", 
       SubscriptBox["M", "J"], "z"}], " ", "+", " ", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["i", "2"], 
          SubscriptBox["M", "B"], "z"}], ")"}], "T"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"B", "+", 
          FormBox[
           SubscriptBox["\[CapitalGamma]", "B"],
           TraditionalForm]}], ")"}], 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["i", "2"], 
          SubscriptBox["M", "B"], "z"}], ")"}], ")"}]}], "-", 
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       UnderscriptBox["\[Sum]", 
        RowBox[{" ", 
         RowBox[{"e", " ", "\[Epsilon]", " ", "B", " "}]}]], 
       FractionBox[
        SuperscriptBox[
         SubscriptBox["z", "e"], "2"], 
        RowBox[{"4", " ", 
         RowBox[{"\[Alpha]", "[", "e", "]"}]}]]}]}],
     TraditionalForm]}]}]],ExpressionUUID->
  "016f76e5-a5df-45a2-ad82-887c592fc7a9"],
 " . \nEq. (4.59) tells us that the piece quadratic in z together with the \
term m2 (\[Alpha][5]+\[Alpha][6])  are given by eq. (4.57) as a modified \
version of the worldline action of the blob. \nLet us verify this. The \
reduced Laplacian of the bubble, dropping vertex (4), reads"
}], "Text",
 CellChangeTimes->{{3.956764857177727*^9, 3.956764857194705*^9}, 
   3.956765094671502*^9, {3.956916487961849*^9, 3.956916736930306*^9}, 
   3.956918115349807*^9, {3.9592304210070677`*^9, 3.9592305979606256`*^9}, {
   3.9592306300041513`*^9, 3.959230633749402*^9}, {3.959230857736031*^9, 
   3.959230857895158*^9}, {3.959230917608549*^9, 3.9592309292521544`*^9}, {
   3.9592312416860447`*^9, 
   3.959231259116522*^9}},ExpressionUUID->"63b9634d-0c44-461c-b60c-\
62a684d9533a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BW", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
    FractionBox["1", 
     RowBox[{"\[Alpha]", "[", "6", "]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959230635576037*^9, 3.959230662158017*^9}},
 CellLabel->
  "In[1265]:=",ExpressionUUID->"a3dbd3de-28af-46d4-a3f6-a5db91f0766c"],

Cell["\<\
and the modified external momenta (reduced again by dropping the one \
corresponding to vertex (4)) are\
\>", "Text",
 CellChangeTimes->{{3.95923066385734*^9, 3.95923073123419*^9}, {
  3.959231042922176*^9, 
  3.959231064807111*^9}},ExpressionUUID->"6208fa85-4915-468b-a424-\
be225c50b5d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PW", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["I", "2"], 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", "MB", "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], ".", "Z"}]}], "/.", "scaling"}], "/.", 
   
   RowBox[{"\[Lambda]", "->", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.959230715207416*^9, 3.959230716561936*^9}, {
  3.95923107182694*^9, 3.959231090152656*^9}, {3.959231126524316*^9, 
  3.95923113248662*^9}},
 CellLabel->
  "In[1266]:=",ExpressionUUID->"1b7a64a7-3be8-4b93-b984-441ca7201dd1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"z", "[", "5", "]"}], 
     RowBox[{"\[Alpha]", "[", "5", "]"}]], "-", 
    FractionBox[
     RowBox[{"z", "[", "6", "]"}], 
     RowBox[{"\[Alpha]", "[", "6", "]"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.959230962337296*^9, 3.959231090510092*^9, {3.959231123009204*^9, 
   3.959231133788808*^9}, 3.959231500438263*^9, 3.959231624161618*^9, 
   3.959231724890576*^9, 3.959231774683074*^9, 3.959235542547303*^9},
 CellLabel->
  "Out[1266]=",ExpressionUUID->"03344d07-6bfe-4fb0-875c-2fb7e167335b"]
}, Open  ]],

Cell["and so the modified action of eq. (4.57) is", "Text",
 CellChangeTimes->{3.959230723247765*^9, 
  3.959235543370152*^9},ExpressionUUID->"ec0ca80b-8f38-4c40-89c1-\
44fb171bd436"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bub\[Nu]", " ", "=", 
   RowBox[{
    RowBox[{"PW", " ", "*", " ", 
     SuperscriptBox[
      RowBox[{"(", "BW", ")"}], 
      RowBox[{"-", "1"}]], " ", "*", " ", "PW"}], " ", "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"z", "[", "e", "]"}], "^", "2"}], 
        RowBox[{"4", " ", 
         RowBox[{"\[Alpha]", "[", "e", "]"}]}]], " ", "-", " ", 
       RowBox[{"m2", " ", 
        RowBox[{"\[Alpha]", "[", "e", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"e", ",", "5", ",", "6"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", "m2", ",", "Simplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.95923114407616*^9, 3.9592312117687674`*^9}, {
  3.959231312904056*^9, 3.95923138609286*^9}, {3.959231785942151*^9, 
  3.959231786126339*^9}},
 CellLabel->
  "In[1267]:=",ExpressionUUID->"1ebac1fa-df40-49db-a825-9c88a03ed90f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Alpha]", "[", "5", "]"}]}], "-", 
     RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", "[", "5", "]"}], "+", 
      RowBox[{"z", "[", "6", "]"}]}], ")"}], "2"], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
      RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.959231159375249*^9, {3.959231208681809*^9, 3.9592312119864693`*^9}, 
   3.959231262929597*^9, {3.959231331063747*^9, 3.959231386436892*^9}, 
   3.959231500519617*^9, {3.959231602987143*^9, 3.9592316242383957`*^9}, 
   3.959231724999133*^9, {3.959231775741273*^9, 3.959231790128231*^9}, 
   3.959235544633704*^9},
 CellLabel->
  "Out[1268]=",ExpressionUUID->"10b75d05-ae38-4e04-b01e-a04e8393eb1a"]
}, Open  ]],

Cell["\<\
 and comparing it with the aforementioned terms we find agreement!\
\>", "Text",
 CellChangeTimes->{{3.959235582490274*^9, 
  3.9592356044957533`*^9}},ExpressionUUID->"0ef73703-c82f-405e-a58d-\
5c025451d7a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", "bub\[Nu]", ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"\[Nu]zz", "-", 
     RowBox[{"m2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.959235563286525*^9, 3.95923557299608*^9}},
 CellLabel->
  "In[1276]:=",ExpressionUUID->"68cc3ebc-8170-4f69-ae87-1d9a11c5732a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.95923557371334*^9, 3.9592356069189043`*^9},
 CellLabel->
  "Out[1276]=",ExpressionUUID->"81297b0f-9566-4131-b4e3-736dfaddf7ca"]
}, Open  ]],

Cell["We can now build the full modified action", "Text",
 CellChangeTimes->{{3.959231410437366*^9, 3.959231417022889*^9}, 
   3.959231825972888*^9},ExpressionUUID->"bdae3c47-424e-4ad4-abb9-\
b83af7e32af4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      SubscriptBox["P", "J"], ".", 
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"J", ",", "pinch"}]], ".", 
      SubscriptBox["P", "J"]}]}], " ", "+", "  ", "\[Nu]z", " ", "+", " ", 
    "bub\[Nu]"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]", " ", "=", " ", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", "\[Nu]", "]"}], "/.", "\[VeryThinSpace]", 
      "kinematics"}], " ", ",", "_z", ",", "Simplify"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.956916743517623*^9, 3.956916795928076*^9}, {
   3.956917233488744*^9, 3.956917233748589*^9}, {3.956918661106015*^9, 
   3.956918661551222*^9}, {3.959231271008873*^9, 3.9592312721809483`*^9}, {
   3.9592313920236998`*^9, 3.959231392987638*^9}, 3.959231788348613*^9},
 CellLabel->
  "In[1198]:=",ExpressionUUID->"b564cd18-3727-491e-82f5-f3f477336924"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"p", "[", "1", "]"}], " ", 
   RowBox[{"z", "[", "1", "]"}]}], "+", 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"p", "[", "2", "]"}], " ", 
   RowBox[{"z", "[", "2", "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"p", "[", "1", "]"}], " ", 
    RowBox[{"z", "[", "3", "]"}], " ", 
    RowBox[{"\[Alpha]", "[", "1", "]"}]}], 
   RowBox[{"\[Alpha]", "[", "3", "]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"p", "[", "2", "]"}], " ", 
    RowBox[{"z", "[", "4", "]"}], " ", 
    RowBox[{"\[Alpha]", "[", "2", "]"}]}], 
   RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"z", "[", "5", "]"}], " ", 
    RowBox[{"z", "[", "6", "]"}]}], 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"\[Alpha]", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[Alpha]", "[", "6", "]"}]}]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"z", "[", "5", "]"}], "2"], 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"\[Alpha]", "[", "5", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"\[Alpha]", "[", "6", "]"}]}]}]], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"z", "[", "6", "]"}], "2"], 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"\[Alpha]", "[", "5", "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"\[Alpha]", "[", "6", "]"}]}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"\[Alpha]", "[", "1", "]"}], " ", 
     RowBox[{"\[Alpha]", "[", "2", "]"}]}], "-", 
    RowBox[{"m2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "1", "]"}], "2"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[Alpha]", "[", "1", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", "2", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
    RowBox[{"\[Alpha]", "[", "4", "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.95691675396861*^9, 3.95691679634868*^9}, 
   3.95691723398238*^9, {3.956918085690782*^9, 3.956918117294684*^9}, 
   3.9569182527541637`*^9, 3.956918649296664*^9, 3.956918759594471*^9, 
   3.956921100890005*^9, 3.956926934728662*^9, 3.956997469785253*^9, 
   3.958466797450958*^9, 3.95848019336508*^9, 3.959230039885461*^9, 
   3.959230962647434*^9, 3.959231394073554*^9, 3.959231500798246*^9, {
   3.9592316244813232`*^9, 3.959231637333271*^9}, 3.959231725178432*^9, 
   3.959231778388132*^9, 3.959231829997683*^9},
 CellLabel->
  "Out[1199]=",ExpressionUUID->"daa4883d-0cc3-4678-a423-e52b5e58e751"]
}, Open  ]],

Cell["\<\
and we can test it by explicitly taking the limit on the original action \[Nu]\
\>", "Text",
 CellChangeTimes->{{3.9569168192916517`*^9, 3.956916822204157*^9}, 
   3.956921149545023*^9, {3.959231419779554*^9, 
   3.95923142007382*^9}},ExpressionUUID->"4467be99-318e-4ff6-a4d9-\
58e1b20d0784"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PzReduced", " ", "=", " ", 
    RowBox[{
     RowBox[{"P", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", 
        RowBox[{"-", "1"}]}], "]"}], "]"}], " ", "+", " ", 
     RowBox[{
      FractionBox["I", "2"], 
      RowBox[{
       RowBox[{
        RowBox[{"Transpose", "[", "M", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], ".", "Z"}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LinvReduced", " ", "=", " ", 
   RowBox[{"Inverse", "[", 
    RowBox[{"L", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"2", ";;", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"2", ";;", 
        RowBox[{"-", "1"}]}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]explicit", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"PzReduced", ".", "LinvReduced", ".", "PzReduced"}], " ", "+", 
     " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"z", "[", "e", "]"}], "2"], 
         RowBox[{"4", " ", 
          RowBox[{"\[Alpha]", "[", "e", "]"}]}]], "-", 
        RowBox[{
         RowBox[{"masses", "[", 
          RowBox[{"[", "e", "]"}], "]"}], 
         RowBox[{"\[Alpha]", "[", "e", "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"e", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]explicit", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Expand", "[", "\[Nu]explicit", " ", "]"}], "/.", 
     "\[VeryThinSpace]", "kinematics"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Nu]explicit", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"\[Nu]explicit", "/.", "\[VeryThinSpace]", "scaling"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], 
   "]"}]}]}], "Code",
 CellChangeTimes->{{3.956916887541852*^9, 3.956917134220059*^9}, {
  3.956917251452652*^9, 3.95691725964351*^9}, {3.956917818293782*^9, 
  3.956917819431756*^9}, {3.956917851321623*^9, 3.956917851971922*^9}, {
  3.9569179593779087`*^9, 3.9569180003765907`*^9}, {3.956918411931143*^9, 
  3.95691841941736*^9}, {3.956918633063609*^9, 3.956918644778432*^9}, {
  3.95691874579387*^9, 3.956918754067047*^9}, {3.956921125049896*^9, 
  3.956921125447111*^9}, {3.956927015701819*^9, 3.956927015887512*^9}, {
  3.95847624921294*^9, 3.9584762493363547`*^9}, {3.959231429716032*^9, 
  3.959231444679397*^9}, {3.95923506748659*^9, 3.959235088361656*^9}, {
  3.959235143230744*^9, 3.959235143356908*^9}},
 CellLabel->
  "In[1237]:=",ExpressionUUID->"99e5f40e-13d4-4dda-a567-1f972247db73"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
      RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
      RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"z", "[", "5", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"z", "[", "5", "]"}], " ", 
     RowBox[{"z", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"z", "[", "6", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
       RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s"}], " ", 
        RowBox[{"\[Alpha]", "[", "1", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"p", "[", "1", "]"}], " ", 
           RowBox[{"z", "[", "1", "]"}]}], "+", 
          RowBox[{
           RowBox[{"p", "[", "2", "]"}], " ", 
           RowBox[{"z", "[", "2", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}]}], "+", 
       RowBox[{"m2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Alpha]", "[", "1", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Alpha]", "[", "1", "]"}], " ", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"\[Alpha]", "[", "2", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
             RowBox[{"\[Alpha]", "[", "4", "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "5", "]"}], "+", 
             RowBox[{"\[Alpha]", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.956917121242283*^9, 3.956917134583577*^9}, 
   3.956917178809424*^9, 3.956917260536152*^9, 3.956917855842461*^9, {
   3.9569179602740507`*^9, 3.956918000691548*^9}, {3.956918087734529*^9, 
   3.956918118341514*^9}, 3.9569182565001707`*^9, 3.956918419662601*^9, 
   3.956918646443993*^9, {3.956918759250244*^9, 3.9569187602657137`*^9}, {
   3.95692112293796*^9, 3.956921126135673*^9}, 3.9569269364553623`*^9, 
   3.956927022771219*^9, 3.956997470958089*^9, 3.9584668000713673`*^9, 
   3.9584762511326017`*^9, 3.958480195583664*^9, 3.959230042031209*^9, 
   3.9592309644028177`*^9, 3.959231397220303*^9, 3.959231501127326*^9, {
   3.9592316249912367`*^9, 3.9592316386901007`*^9}, {3.959231711692038*^9, 
   3.959231725534349*^9}, 3.959235031072854*^9, {3.9592350923010197`*^9, 
   3.959235102717005*^9}, 3.959235143765232*^9},
 CellLabel->
  "Out[1241]=",ExpressionUUID->"7073d733-54fe-446c-9ef7-c826f68de4d0"]
}, Open  ]],

Cell[" and comparing it with our prediction", "Text",
 CellChangeTimes->{{3.956921151952402*^9, 3.956921158412615*^9}, 
   3.9592350318894033`*^9},ExpressionUUID->"046fc400-7add-4963-a090-\
72cdb5540c48"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]", "-", "\[Nu]explicit"}], " ", "//", "Simplify"}]], "Code",
 CellChangeTimes->{{3.956917149643689*^9, 3.956917205223009*^9}, {
   3.95691724249941*^9, 3.956917280572123*^9}, {3.956917734081574*^9, 
   3.9569178070162983`*^9}, {3.956917878135001*^9, 3.956917915126105*^9}, {
   3.95691796476565*^9, 3.956917974838381*^9}, 3.956918109339432*^9, {
   3.956918675536762*^9, 3.956918691154517*^9}, 3.9569187655115433`*^9, {
   3.956919819858055*^9, 3.956919821651857*^9}, {3.956921139168324*^9, 
   3.9569211743240137`*^9}, {3.958476230545275*^9, 3.958476246408824*^9}, {
   3.958476326885593*^9, 3.958476483527969*^9}, {3.95847653805658*^9, 
   3.9584765777498007`*^9}, 3.95847666175294*^9, {3.958480182735725*^9, 
   3.958480236757268*^9}, 3.9592314016684427`*^9, 3.959231444549217*^9, 
   3.959231671650814*^9, {3.95923506749347*^9, 3.95923506796242*^9}, {
   3.9592351103671494`*^9, 3.959235178423851*^9}},
 CellLabel->
  "In[1244]:=",ExpressionUUID->"a113f831-629e-49f3-b077-492cb13e2f7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], " ", 
      RowBox[{"z", "[", "3", "]"}], " ", 
      RowBox[{"\[Alpha]", "[", "1", "]"}]}], 
     RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"p", "[", "2", "]"}], " ", 
      RowBox[{"z", "[", "4", "]"}], " ", 
      RowBox[{"\[Alpha]", "[", "2", "]"}]}], 
     RowBox[{"\[Alpha]", "[", "4", "]"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.958480237081847*^9, 3.959230042401322*^9, 3.959230964720335*^9, 
   3.959231401965733*^9, 3.959231501256227*^9, {3.959231625250187*^9, 
   3.9592316415487127`*^9}, 3.959231725748767*^9, {3.9592351048892393`*^9, 
   3.959235149390547*^9}},
 CellLabel->
  "Out[1244]=",ExpressionUUID->"a2daa4a4-f759-41ea-a5d6-ec7cea5943b5"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-loop form factor with light-by-light interaction", "Section",ExpressionUUID->"2ce856b9-10b6-41ed-93cf-6136323d5001"],

Cell[CellGroupData[{

Cell["Definition of the diagram", "Subsection",
 CellChangeTimes->{
  3.9592300697065773`*^9},ExpressionUUID->"14cf9848-e120-4d3d-9bc8-\
bdb640ec8333"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"edges", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "6"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nodes", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"masses", "=", 
   RowBox[{"{", 
    RowBox[{
    "m2", ",", "m2", ",", "m2", ",", "m2", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "m2", ",", "m2", ",", "m2", ",", "m2"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"diagram", "=", 
   RowBox[{"GetMatrices", "[", 
    RowBox[{"nodes", ",", "edges", ",", "masses"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "1", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"p", "[", "2", "]"}], "2"], "\[Rule]", "m2"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], " ", 
       RowBox[{"p", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"2", " ", "m2"}]}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"graph", "=", 
  RowBox[{"diagram", "[", "\"\<graph\>\"", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"U", "=", 
   RowBox[{"diagram", "[", "\"\<U\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"diagram", "[", "\"\<F\>\"", "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"diagram", "[", "\"\<P\>\"", "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{
  3.956764491433147*^9, {3.959229945042643*^9, 3.959229945131646*^9}},
 CellLabel->
  "In[960]:=",ExpressionUUID->"b65fe82a-d411-423a-ab61-83da53812fc4"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 7, 9, 8, 
       Subscript[$CellContext`p, 1], 
       Subscript[$CellContext`p, 2], 
       Subscript[$CellContext`p, 3]}, {
      Null, {{1, 2}, {2, 3}, {1, 4}, {4, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 9}, {
       6, 7}, {7, 9}, {9, 8}, {8, 6}, {10, 3}, {11, 5}, {12, 1}}, {1, 1, 1, 1,
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[2, 3, 1] -> $CellContext`\[Alpha][2], 
         UndirectedEdge[1, 4, 1] -> $CellContext`\[Alpha][3], 
         UndirectedEdge[8, 9, 1] -> $CellContext`\[Alpha][11], 
         UndirectedEdge[3, 7, 1] -> $CellContext`\[Alpha][6], 
         UndirectedEdge[9, 6, 1] -> $CellContext`\[Alpha][12], 
         UndirectedEdge[4, 5, 1] -> $CellContext`\[Alpha][4], 
         UndirectedEdge[7, 8, 1] -> $CellContext`\[Alpha][10], 
         UndirectedEdge[5, 8, 1] -> $CellContext`\[Alpha][8], 
         UndirectedEdge[4, 9, 1] -> $CellContext`\[Alpha][7], 
         UndirectedEdge[2, 6, 1] -> $CellContext`\[Alpha][5], 
         UndirectedEdge[6, 7, 1] -> $CellContext`\[Alpha][9], 
         UndirectedEdge[1, 2, 1] -> $CellContext`\[Alpha][1]}, 
       VertexLabels -> {"Name"}, GraphHighlight -> {
         UndirectedEdge[1, 2, 1], 
         UndirectedEdge[1, 4, 1], 
         UndirectedEdge[8, 9, 1], 
         UndirectedEdge[2, 3, 1], 
         UndirectedEdge[9, 6, 1], 
         UndirectedEdge[2, 6, 1], 
         UndirectedEdge[5, 8, 1], 
         UndirectedEdge[6, 7, 1], 
         UndirectedEdge[4, 9, 1], 
         UndirectedEdge[3, 7, 1], 
         UndirectedEdge[4, 5, 1], 
         UndirectedEdge[7, 8, 1]}, 
       GraphHighlightStyle -> {UndirectedEdge[5, 8, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[4, 9, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[2, 6, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}, UndirectedEdge[3, 7, 1] -> {EdgeStyle -> {
             RGBColor[0, 0, 1], 
             Dashing[{Small, Small}]}}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.5294324573301465`, 2.0980470787496817`}, {
            1.6273043632390387`, 1.339787053833765}}, 
            0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "1", ")"}], {2.0783684102845927, 1.7189170662917235},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.5294324573301465`, 2.0980470787496817`}, {
            3.4349904843605383`, 1.3429262577650922`}}, 
            0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "3", ")"}], {2.9822114708453427, 1.720486668257387},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{2.5294324573301465`, 2.0980470787496817`}, {
          2.5264196423739933`, 3.1009416114617636`}}, 
          0.043427540874313914`]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.6273043632390387`, 1.339787053833765}, {
            0.9640143288934209, 0.4536115150732895}}, 
            0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "2", ")"}], {1.2956593460662298, 0.8966992844535273},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{1.6273043632390387`, 1.339787053833765}, {
            2.0967315449295065`, 0.69264185001778}}, 0.043427540874313914`]}},
          InsetBox[
          RowBox[{"\[Alpha]", "(", "5", ")"}], {1.8620179540842727, 1.0162144519257725},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{0.9640143288934209, 0.4536115150732895}, {
            1.9527241523580992`, 0.}}, 0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "6", ")"}], {1.45836924062576, 0.22680575753664475},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{0.9640143288934209, 0.4536115150732895}, {0., 
          0.18388092687417867`}}, 0.043427540874313914`]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{3.4349904843605383`, 1.3429262577650922`}, {
            4.102336029777566, 0.45798831366588494`}}, 
            0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "4", ")"}], {3.7686632570690524, 0.9004572857154886},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{3.4349904843605383`, 1.3429262577650922`}, {
            2.9687618992316183`, 0.6945895910406218}}, 
            0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "7", ")"}], {3.201876191796078, 1.018757924402857},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 0, 1], Dashing[{Small, Small}], 
          {Arrowheads[0.], 
           ArrowBox[{{4.102336029777566, 0.45798831366588494`}, {
            3.1165231883805715`, 0.0018691544323408138`}}, 
            0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "8", ")"}], {3.609429609079069, 0.22992873404911288},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, 
        {Arrowheads[0.], 
         ArrowBox[{{4.102336029777566, 0.45798831366588494`}, {
          5.066574557891197, 0.18875162511858745`}}, 0.043427540874313914`]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.0967315449295065`, 0.69264185001778}, {
            1.9527241523580992`, 0.}}, 0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "9", ")"}], {2.0247278486438027, 0.34632092500889},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.0967315449295065`, 0.69264185001778}, {
            2.9687618992316183`, 0.6945895910406218}}, 
            0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "12", ")"}], {2.5327467220805624, 0.6936157205292008},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9527241523580992`, 0.}, {3.1165231883805715`, 
            0.0018691544323408138`}}, 0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "10", ")"}], {2.5346236703693354, 0.0009345772161704069},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Hue[1, 1, 0.7], Opacity[1], 
          {Arrowheads[0.], 
           ArrowBox[{{2.9687618992316183`, 0.6945895910406218}, {
            3.1165231883805715`, 0.0018691544323408138`}}, 
            0.043427540874313914`]}}, InsetBox[
          RowBox[{"\[Alpha]", "(", "11", ")"}], {3.042642543806095, 0.3482293727364813},
           ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{2.5294324573301465`, 2.0980470787496817`}, 
          0.043427540874313914], 
         InsetBox["1", 
          Offset[{2, 2}, {2.5728599982044607, 2.1414746196239958}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.6273043632390387`, 1.339787053833765}, 
          0.043427540874313914], 
         InsetBox["2", 
          Offset[{2, 2}, {1.6707319041133526, 1.383214594708079}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.9640143288934209, 0.4536115150732895}, 
          0.043427540874313914], 
         InsetBox["3", 
          Offset[{2, 2}, {1.0074418697677348, 0.49703905594760345}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.4349904843605383`, 1.3429262577650922`}, 
          0.043427540874313914], 
         InsetBox["4", 
          Offset[{2, 2}, {3.4784180252348524, 1.386353798639406}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.102336029777566, 0.45798831366588494`}, 
          0.043427540874313914], 
         InsetBox["5", Offset[{2, 2}, {4.14576357065188, 0.5014158545401989}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.0967315449295065`, 0.69264185001778}, 
          0.043427540874313914], 
         InsetBox["6", 
          Offset[{2, 2}, {2.1401590858038206, 0.7360693908920939}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.9527241523580992`, 0.}, 0.043427540874313914], 
         InsetBox["7", 
          Offset[{2, 2}, {1.996151693232413, 0.043427540874313914}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.9687618992316183`, 0.6945895910406218}, 
          0.043427540874313914], 
         InsetBox["9", 
          Offset[{2, 2}, {3.0121894401059324, 0.7380171319149357}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.1165231883805715`, 0.0018691544323408138`}, 
          0.043427540874313914], 
         InsetBox["8", 
          Offset[{2, 2}, {3.1599507292548856, 0.04529669530665473}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 0.18388092687417867`}, 0.043427540874313914], InsetBox[
          SubscriptBox["p", "1"], 
          Offset[{2, 2}, {0.043427540874313914, 0.2273084677484926}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.066574557891197, 0.18875162511858745`}, 
          0.043427540874313914], InsetBox[
          SubscriptBox["p", "2"], 
          Offset[{2, 2}, {5.110002098765511, 0.23217916599290137}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.5264196423739933`, 3.1009416114617636`}, 
          0.043427540874313914], InsetBox[
          SubscriptBox["p", "3"], 
          Offset[{2, 2}, {2.5698471832483074, 3.1443691523360777}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.956895209371306*^9, 3.956895915390022*^9, 3.956896376069471*^9, 
   3.956896432902851*^9, 3.956896633809601*^9, 3.956996625581808*^9, 
   3.95699747248913*^9, {3.957512799635131*^9, 3.957512822294813*^9}, 
   3.9592300434780903`*^9, 3.959231502299658*^9},
 CellLabel->
  "Out[965]=",ExpressionUUID->"d1f70c9b-eed0-401b-885e-d0be025707c7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Compute all tropical rays and take the soft ray \
{-1,-1,-1,-1,-2,-2,-2,-2,0,0,0,0}  (all four photons soft)\
\>", "Subsection",
 CellChangeTimes->{
  3.959230110931714*^9},ExpressionUUID->"2867d8da-1760-4907-83df-\
0dff84baae4b"],

Cell["we compute the tropical rays", "Text",
 CellChangeTimes->{{3.959229955250222*^9, 
  3.959229962042647*^9}},ExpressionUUID->"45707adf-c23a-4c1e-bdb9-\
2fb58098e437"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"$ComputeTropicalRays", ",", 
   RowBox[{"ComputeRays", "[", 
    RowBox[{"F", "+", "U"}], "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[969]:=",ExpressionUUID->"bdfc978b-f7d1-44aa-823c-bdf51f22af26"],

Cell[BoxData["\<\"Tropical rays (obtained via polymake) : \"\>"], "Print",
 CellChangeTimes->{3.959230043902872*^9, 3.9592315027294617`*^9},
 CellLabel->
  "During evaluation of \
In[969]:=",ExpressionUUID->"fbf7ec84-8710-4311-8cdc-3a8551117f58"],

Cell[BoxData["\<\"-1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1 -1\\n0 0 1 0 0 0 0 0 0 0 0 \
0\\n0 1 0 1 1 1 1 1 1 1 1 1\\n0 0 0 1 0 0 1 1 1 1 1 1\\n0 0 0 0 0 1 0 0 0 0 0 \
0\\n0 0 0 0 1 0 0 0 0 0 0 0\\n0 1 0 0 1 1 0 0 1 1 1 1\\n0 0 0 0 0 0 0 0 1 1 1 \
1\\n0 0 0 0 0 0 0 1 0 0 0 0\\n0 0 0 0 0 0 1 0 0 0 0 0\\n0 0 0 0 0 0 0 0 0 0 0 \
1\\n0 0 0 1 0 0 1 1 0 0 1 0\\n0 0 0 0 0 0 0 0 0 0 1 0\\n0 1 0 1 1 1 1 1 0 1 1 \
1\\n0 0 0 0 0 0 0 0 0 1 0 0\\n0 1 0 0 1 1 0 0 0 1 1 1\\n0 0 0 1 0 0 1 1 1 1 0 \
1\\n1 1 1 1 0 1 1 1 0 1 1 0\\n0 1 0 0 1 1 0 0 1 0 0 0\\n1 0 1 1 1 0 0 1 1 1 0 \
0\\n1 1 1 1 0 1 0 1 0 1 0 0\\n0 0 0 1 0 0 0 0 0 0 0 0\\n0 0 0 0 0 0 -1 0 0 0 \
0 0\\n0 0 0 0 -1 0 0 0 0 0 0 0\\n1 1 1 0 1 1 1 0 0 1 1 1\\n0 0 0 0 0 0 0 0 1 \
0 0 0\\n0 0 0 -1 0 0 0 -2 0 0 0 0\\n0 -1 0 0 0 -2 0 0 0 0 0 0\\n1 1 1 1 1 1 1 \
1 1 0 1 1\\n1 0 1 1 1 0 1 1 0 0 1 1\\n0 1 0 0 0 0 0 0 0 0 0 0\\n1 1 1 1 1 1 1 \
1 0 1 1 1\\n0 1 0 1 1 1 1 1 1 1 0 1\\n1 1 1 0 1 1 1 0 1 1 1 1\\n0 1 0 1 1 1 1 \
1 0 1 0 1\\n1 1 1 0 0 1 1 0 0 1 1 0\\n1 1 1 1 1 1 0 1 1 1 0 0\\n-1 -1 -1 -1 \
-2 -2 -2 -2 0 0 0 0\\n1 0 1 1 1 0 1 1 1 1 1 1\\n1 0 1 0 1 0 1 0 0 0 0 1\\n1 0 \
1 0 1 0 1 0 1 1 1 1\\n1 0 1 1 1 0 1 1 1 1 1 0\\n1 0 1 1 1 0 1 1 1 1 0 1\\n-1 \
0 -1 -1 0 0 -2 -2 0 0 0 0\\n1 1 1 1 1 1 1 1 1 1 0 1\\n1 1 1 0 1 1 1 0 1 0 0 1\
\\n1 1 1 0 1 1 1 0 1 1 1 0\\n1 0 1 0 1 0 1 0 1 1 1 0\\n1 1 1 1 1 1 1 1 0 1 0 \
1\\n1 1 1 1 1 1 1 1 1 1 1 0\\n-1 -1 -1 0 -2 -2 0 0 0 0 0 0\\n1 1 1 1 1 1 1 1 \
1 1 1 1\\n1 0 0 0 0 0 0 0 0 0 0 0\\n\"\>"], "Output",
 CellChangeTimes->{3.959230045811911*^9, 3.959231504550968*^9},
 CellLabel->
  "Out[969]=",ExpressionUUID->"1e66c334-824d-427e-b505-e65d393db4db"]
}, Open  ]],

Cell["and select the one considered in the paper", "Text",
 CellChangeTimes->{{3.95922996501159*^9, 
  3.9592299721168833`*^9}},ExpressionUUID->"5838f148-6c52-4da3-aa0f-\
051a73f7c93f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ray", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"scaling", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "e", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", "e", "]"}], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{
       "ray", "\[LeftDoubleBracket]", "e", "\[RightDoubleBracket]"}]]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "1", ",", "12"}], "}"}]}], "]"}]}]}], "Code",
 CellChangeTimes->{3.956764491441328*^9},
 CellLabel->
  "In[970]:=",ExpressionUUID->"3e3801c0-1834-49da-abfa-d544b3bdde50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Lambda]"]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "5", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "5", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "6", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "6", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "7", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "7", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "8", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"\[Alpha]", "[", "8", "]"}], 
     SuperscriptBox["\[Lambda]", "2"]]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "9", "]"}], "\[Rule]", 
    RowBox[{"\[Alpha]", "[", "9", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "10", "]"}], "\[Rule]", 
    RowBox[{"\[Alpha]", "[", "10", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "11", "]"}], "\[Rule]", 
    RowBox[{"\[Alpha]", "[", "11", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "12", "]"}], "\[Rule]", 
    RowBox[{"\[Alpha]", "[", "12", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895211728636*^9, 3.956895917825083*^9, 3.956896378262567*^9, 
   3.956896435112522*^9, 3.956896636115489*^9, {3.957512802469173*^9, 
   3.95751282521826*^9}, 3.95923004589839*^9, 3.959231504671096*^9},
 CellLabel->
  "Out[971]=",ExpressionUUID->"45cc9623-3564-4f91-af92-bc7c37f7d38b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute matrices from section (4)", "Subsection",
 CellChangeTimes->{
  3.9592281399055347`*^9},ExpressionUUID->"9a49d894-c6f1-4d00-999d-\
36e677839912"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"diagram", "[", "\"\<L\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{"%", "//", "MatrixForm"}]}], "Code",
 CellChangeTimes->{
  3.956764491447702*^9, {3.956896345366826*^9, 3.956896345470601*^9}},
 CellLabel->
  "In[972]:=",ExpressionUUID->"95647134-e16d-40e0-9d25-967279121287"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]]}], "0", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}]},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", "0", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "12", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "12", "]"}]]}]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "9", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "10", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "10", "]"}]]}], "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "10", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "10", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "11", "]"}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "11", "]"}]]}]},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "12", "]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "11", "]"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "11", "]"}]], "+", 
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "12", "]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.956896378331811*^9, 3.956896435184821*^9, 3.956896636185327*^9, {
   3.9575128025383177`*^9, 3.957512825319204*^9}, 3.9592300459909678`*^9, 
   3.959231504761634*^9},
 CellLabel->
  "Out[973]//MatrixForm=",ExpressionUUID->"c51f8fe3-7dfc-4f64-923b-\
3e74651182f4"]
}, Open  ]],

Cell["\<\
the H sub-diagram is made up of only vertex (1), while the soft sub-diagram \
consists of all other vertices. Following eq. (4.6) we define\
\>", "Text",
 CellChangeTimes->{3.9592283596179953`*^9, 
  3.959228799380685*^9},ExpressionUUID->"6620cfe3-da15-46b5-a52c-\
a6fa2cbf9e13"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"2", ";;", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"2", ";;", 
      RowBox[{"-", "1"}]}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CC", "=", 
   RowBox[{"L", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", 
     RowBox[{"2", ";;", 
      RowBox[{"-", "1"}]}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<H\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "H", "]"}]}], ",", 
   RowBox[{"\"\<S\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "S", "]"}]}], ",", 
   RowBox[{"\"\<C\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "CC", "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491455925*^9, {3.956896269245051*^9, 3.956896277656977*^9}},
 CellLabel->
  "In[974]:=",ExpressionUUID->"83cc1a0e-5dfb-4533-8d41-fd0630caa433"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"H\"\>", "\[Rule]", 
    TagBox[
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
      FractionBox["1", 
       RowBox[{"\[Alpha]", "[", "3", "]"}]]}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"S\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", "0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", "0"},
        {"0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], "0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}]},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", "0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "12", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "12", "]"}]]}]},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "10", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "10", "]"}]]}], "0"},
        {"0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "10", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "10", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "11", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "11", "]"}]]}]},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "12", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "11", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "11", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "12", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"C\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "1", "]"}]]}]},
         {"0"},
         {
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"\[Alpha]", "[", "3", "]"}]]}]},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895211812964*^9, 3.956895917938664*^9, 3.956896378431506*^9, 
   3.956896435253788*^9, 3.956896636277432*^9, {3.957512802618897*^9, 
   3.957512825497059*^9}, 3.959230046117222*^9, 3.9592315048650103`*^9},
 CellLabel->
  "Out[977]=",ExpressionUUID->"8ea41eb4-ad5d-426a-ba59-5029390f15f3"]
}, Open  ]],

Cell[TextData[{
 "we choose vertex(1) to impose momentum conservation and we delete row and \
column 1 when defining the reduced Laplacian  ",
 Cell[BoxData[
  SubscriptBox["L", "red"]],ExpressionUUID->
  "3a4648b2-adeb-4b54-8f67-fc309032686a"],
 ", which is therefore identical to the soft Laplacian S"
}], "Text",
 CellChangeTimes->{
  3.956764777783394*^9, 3.956764981842347*^9, {3.956895927489579*^9, 
   3.9568959275073233`*^9}},ExpressionUUID->"ec9a2759-36f4-4a2a-89df-\
d08a9d261ad8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["L", "red"], "=", "S"}], ";"}]], "Code",
 CellChangeTimes->{3.956764491462921*^9},
 CellLabel->
  "In[978]:=",ExpressionUUID->"544bdfe1-da1c-4d7a-85b4-38fbbd16497a"],

Cell[TextData[{
 "we now split S into ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "875ce314-cf50-4bd2-868d-6d115bcc21c7"],
 " and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "J"]],ExpressionUUID->
  "df71bcad-3185-40cf-aa85-64dbe373164f"],
 ", but now we also have an unscaled subgraph of the soft diagram so we also \
get B, ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", "B"]],ExpressionUUID->
  "972d2782-1fff-4a65-8724-3a56a91d4bf4"],
 "and ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "B"}]]],ExpressionUUID->
  "8eee8881-8fb7-47ac-a005-87ae1830f9dd"]
}], "Text",
 CellChangeTimes->{
  3.956764784017377*^9, 3.956764838971355*^9, 3.956764916417563*^9, {
   3.956764997224929*^9, 
   3.956765007735909*^9}},ExpressionUUID->"738ad9a2-8ec8-43ac-8a04-\
6f951cda3b1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"jets", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"photons", "=", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"unscaled", "=", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10", ",", "11", ",", "12"}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{3.956764491470833*^9},
 CellLabel->
  "In[979]:=",ExpressionUUID->"39c754df-ca06-40b8-a2bb-28a2a1ccb8d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  SubscriptBox["S", "J"], "]"}]], "Input",
 CellChangeTimes->{{3.9575128076298647`*^9, 3.957512809000843*^9}},
 CellLabel->
  "In[982]:=",ExpressionUUID->"5e9ff33b-c833-48d4-bbe2-dd744bef4c9d"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"\[Alpha]", "[", "1", "]"}], " ", 
   RowBox[{"\[Alpha]", "[", "2", "]"}], " ", 
   RowBox[{"\[Alpha]", "[", "3", "]"}], " ", 
   RowBox[{"\[Alpha]", "[", "4", "]"}]}]]], "Output",
 CellChangeTimes->{3.957512825608374*^9, 3.959230046227168*^9, 
  3.959231505011622*^9},
 CellLabel->
  "Out[982]=",ExpressionUUID->"5ef7cf17-dbe1-438f-aeb3-c5302ef36358"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["S", "J"], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"1", ";;", "4"}], ",", 
      RowBox[{"1", ";;", "4"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "i", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "photons"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "J"], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"1", ";;", "4"}], ",", 
      RowBox[{"1", ";;", "4"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "i", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "jets"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"5", ";;", "8"}], ",", 
      RowBox[{"5", ";;", "8"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "i", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "photons"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "=", 
   RowBox[{
    RowBox[{"S", "\[LeftDoubleBracket]", 
     RowBox[{
      RowBox[{"5", ";;", "8"}], ",", 
      RowBox[{"5", ";;", "8"}]}], "\[RightDoubleBracket]"}], "/.", 
    "\[VeryThinSpace]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Alpha]", "[", "i", "]"}]], "\[Rule]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "unscaled"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalGamma]", 
    RowBox[{"J", ",", "\"\<B\>\""}]], "=", 
   RowBox[{"S", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "4"}], ",", 
     RowBox[{"5", ";;", "8"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(S\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["S", "J"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "J"], "]"}]}], ",", 
   RowBox[{"\"\<B\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", "B", "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(\"\<B\>\"\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(J, \"\<B\>\"\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "\"\<B\>\""}]], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.9567644914799957`*^9, {3.956895331888715*^9, 3.956895361677099*^9}, {
   3.956895757766432*^9, 3.956895762339744*^9}},
 CellLabel->
  "In[983]:=",ExpressionUUID->"b16ede6d-636f-4242-8056-4095cfdab19f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(S\\), \\(J\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "1", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], "0", "0"},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "2", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]], "0", "0"},
        {"0", "0", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J\\)]\\)\"\>",
     "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]], "0", "0", "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], "0", "0"},
        {"0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "7", "]"}]], "0"},
        {"0", "0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"B\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "12", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "12", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "9", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "10", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "10", "]"}]]}], "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "10", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "10", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "11", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "11", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "12", "]"}]]}], "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "11", "]"}]]}], 
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "11", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "12", "]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(\\\"B\\\"\\)]\
\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "5", "]"}]], "0", "0", "0"},
        {"0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "6", "]"}]], "0", "0"},
        {"0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]], "0"},
        {"0", "0", "0", 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "7", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(J, \
\\\"B\\\"\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "5", "]"}]]}], "0", "0", "0"},
        {"0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "6", "]"}]]}], "0", "0"},
        {"0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "7", "]"}]]}]},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]]}], "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895211919173*^9, 3.956895767450871*^9, 3.95689591811048*^9, 
   3.9568963785218267`*^9, 3.95689643536821*^9, 3.956896636382341*^9, {
   3.9575128027386*^9, 3.95751282567235*^9}, 3.959230046288703*^9, 
   3.959231505075444*^9},
 CellLabel->
  "Out[988]=",ExpressionUUID->"f70874d9-c8e3-459b-b1fe-c823c5abcc4f"]
}, Open  ]],

Cell[TextData[{
 "comparing to eq. (4.10) we confirm ",
 Cell[BoxData[
  SubscriptBox["S", "J"]],ExpressionUUID->
  "1b01bd6d-50be-4d85-b002-921a9ac23a4c"],
 " is block diagonal"
}], "Text",
 CellChangeTimes->{
  3.956764784035912*^9, 3.956764838989197*^9, {3.959228296144006*^9, 
   3.959228317814865*^9}, 
   3.959228434430195*^9},ExpressionUUID->"811aa89a-0067-4d79-a685-\
60385c553fd7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["J", "1"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"1", ";;", "2"}], ",", 
     RowBox[{"1", ";;", "2"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["J", "2"], "=", 
   RowBox[{
    SubscriptBox["S", "J"], "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"3", ";;", "4"}], ",", 
     RowBox[{"3", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(1\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}], ",", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(J\), \(2\)]\)\>\"", "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["J", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491487969*^9, {3.956895252380034*^9, 3.956895258157296*^9}, {
   3.95689528911801*^9, 3.956895297600951*^9}},
 CellLabel->
  "In[989]:=",ExpressionUUID->"35688d22-3108-472a-815c-24301bf1b706"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(1\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(2\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "3", "]"}]], "+", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}]},
        {
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"\[Alpha]", "[", "4", "]"}]]}], 
         FractionBox["1", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895212046978*^9, 3.956895918186269*^9, 3.9568963786243677`*^9, 
   3.956896435474419*^9, 3.956896636478718*^9, {3.957512802856295*^9, 
   3.95751282579431*^9}, 3.959230046368771*^9, 3.95923150516644*^9},
 CellLabel->
  "Out[991]=",ExpressionUUID->"77c44a1b-270e-4aa8-b134-af1e8ff57b0f"]
}, Open  ]],

Cell["and ", "Text",ExpressionUUID->"985b3f01-c8a5-4fdb-a4b8-dbccce8e88e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "1"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "1"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["invJ", "2"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", 
     SubscriptBox["J", "2"], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(1\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "1"], "]"}]}], ",", 
   RowBox[{
   "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(J\), \(2\)], \(-1\)]\)\>\"", 
    "\[Rule]", 
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["invJ", "2"], "]"}]}]}], "}"}]}], "Code",
 CellChangeTimes->{
  3.956764491495956*^9, {3.95689549878284*^9, 3.9568955197369337`*^9}, {
   3.956895741836421*^9, 3.956895748449636*^9}},
 CellLabel->
  "In[992]:=",ExpressionUUID->"606bd7cd-e927-4212-9575-c3d608f27bf5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(1\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "1", "]"}], 
         RowBox[{"\[Alpha]", "[", "1", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "1", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "2", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], ",", 
   RowBox[{"\<\"\\!\\(\\*SuperscriptBox[SubscriptBox[\\(J\\), \\(2\\)], \\(-1\
\\)]\\)\"\>", "\[Rule]", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"\[Alpha]", "[", "3", "]"}], 
         RowBox[{"\[Alpha]", "[", "3", "]"}]},
        {
         RowBox[{"\[Alpha]", "[", "3", "]"}], 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "4", "]"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895212130623*^9, 3.956895918278768*^9, 3.956896378705765*^9, 
   3.956896435566568*^9, 3.95689663656322*^9, {3.9575128029355516`*^9, 
   3.957512825852077*^9}, 3.9592300464416428`*^9, 3.959231505278302*^9},
 CellLabel->
  "Out[994]=",ExpressionUUID->"102ef7ca-b78b-4019-a34b-f556aec9a86b"]
}, Open  ]],

Cell["from here we can also read the world-line variables", "Text",ExpressionUUID->"49132164-2659-4e59-bcb5-dbd5a78c4fe4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"changeOfvariables", "=", 
  RowBox[{"First", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", "\n", "\t", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Beta]", "[", "1", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "1", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "2", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "1", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "2", "]"}]}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "3", "]"}], "\[Equal]", 
        RowBox[{"\[Alpha]", "[", "3", "]"}]}], ",", "\n", "\t", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "4", "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "3", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "4", "]"}]}]}]}], "\n", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "1", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "2", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "3", "]"}], ",", 
       RowBox[{"\[Alpha]", "[", "4", "]"}]}], "}"}]}], "]"}], "]"}]}]], "Code",\

 CellChangeTimes->{
  3.956764491504488*^9, {3.95689659437602*^9, 3.956896601060104*^9}},
 CellLabel->
  "In[995]:=",ExpressionUUID->"c0e810dc-7efd-4ec3-baf3-65d898740be6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
     RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"\[Beta]", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", "4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Beta]", "[", "3", "]"}]}], "+", 
     RowBox[{"\[Beta]", "[", "4", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9568952122145033`*^9, 3.95689591835152*^9, 3.956896378787853*^9, 
   3.956896435667253*^9, 3.956896636675972*^9, {3.957512802995424*^9, 
   3.95751282596437*^9}, 3.959230046559965*^9, 3.959231505350918*^9},
 CellLabel->
  "Out[995]=",ExpressionUUID->"bb654fb1-ad26-4b18-8d09-b8eaa6f53a67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["P", "J"], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", 
       SubscriptBox["S", "J"], "]"}], ".", 
      RowBox[{"P", "\[LeftDoubleBracket]", 
       RowBox[{"2", ";;", "5"}], "\[RightDoubleBracket]"}]}], "/.", 
     "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Code",
 CellChangeTimes->{3.956764491512414*^9},
 CellLabel->
  "In[996]:=",ExpressionUUID->"0cd2585a-1fe5-4339-a1f1-330c5b81a0eb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "1", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}]},
      {
       RowBox[{
        RowBox[{"p", "[", "2", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.956895212284308*^9, 3.956895918435977*^9, 3.9568963788980913`*^9, 
   3.95689643578121*^9, 3.956896636753127*^9, {3.9575128030717087`*^9, 
   3.957512826112183*^9}, 3.9592300466341047`*^9, 3.959231505539515*^9},
 CellLabel->
  "Out[997]//MatrixForm=",ExpressionUUID->"f6efd79b-c5b7-47b9-96c3-\
fbd0330b8619"]
}, Open  ]],

Cell["\<\
we can now look at the terms associated with the unscaled bubble subdiagram (\
\[Alpha][5],\[Alpha][6]). First of all we check that in the soft scaling \
defined above the Laplacian matrix of the bubble is not 
invertible\
\>", "Text",
 CellChangeTimes->{
  3.956895927523898*^9},ExpressionUUID->"63fadd6f-11a2-4558-9eef-\
80ee54e0600a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"B", "+", 
      SubscriptBox["\[CapitalGamma]", "\"\<B\>\""]}], "]"}], "/.", 
    "\[VeryThinSpace]", "scaling"}], "/.", "\[VeryThinSpace]", 
   RowBox[{"\[Lambda]", "\[Rule]", "0"}]}], "]"}]], "Code",
 CellChangeTimes->{3.956764491520224*^9},
 CellLabel->
  "In[998]:=",ExpressionUUID->"633957b9-e7b2-47d8-81d0-f250e4b7789f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.956895212364214*^9, 3.956895918557882*^9, 3.956896378982759*^9, 
   3.956896435869878*^9, 3.956896636845437*^9, {3.957512803145995*^9, 
   3.957512826189082*^9}, 3.9592300467346783`*^9, 3.959231505614229*^9},
 CellLabel->
  "Out[998]=",ExpressionUUID->"8cae90db-6e66-4623-93eb-e350e4feeed2"]
}, Open  ]],

Cell["\<\
indeed, it's inverse is divergent and is given by eq.(4.47). We can verify \
this directly \
\>", "Text",
 CellChangeTimes->{3.959228359634737*^9, 
  3.959228865760927*^9},ExpressionUUID->"4b4ed61d-afd6-4853-9362-\
1b27148416a9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LBinv", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Inverse", "[", 
       RowBox[{"B", "+", 
        SubscriptBox["\[CapitalGamma]", "\"\<B\>\""]}], "]"}], "/.", 
      "\[VeryThinSpace]", "scaling"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LBinv", "=", 
    RowBox[{
     RowBox[{"Normal", "[", "LBinv", "]"}], "/.", "\[VeryThinSpace]", 
     RowBox[{"\[Lambda]", "\[Rule]", "1"}]}]}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"multiplying", " ", "and", " ", "dividing", " ", "by", " ", 
    RowBox[{"Tr", "[", 
     SubscriptBox["\[CapitalGamma]", "B"], "]"}]}], " ", "*)"}]}], "\n", 
 FractionBox[
  RowBox[{"MatrixForm", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"LBinv", " ", 
      RowBox[{"Tr", "[", 
       SubscriptBox["\[CapitalGamma]", "\"\<B\>\""], "]"}]}], "/.", 
     "\[VeryThinSpace]", 
     RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}], "]"}], 
  RowBox[{
  "Tr", "[", 
   "\"\<\!\(\*SubscriptBox[\(\[CapitalGamma]\), \(\"\<B\>\"\)]\)\>\"", 
   "]"}]]}], "Code",
 CellChangeTimes->{
  3.956764491528146*^9, 3.956895715030356*^9, {3.956895867220204*^9, 
   3.956895867347705*^9}},
 CellLabel->
  "In[999]:=",ExpressionUUID->"cb5f4111-b80b-42db-af6f-43ad7265e4d9"],

Cell[BoxData[
 FractionBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "1", "1", "1"},
      {"1", "1", "1", "1"},
      {"1", "1", "1", "1"},
      {"1", "1", "1", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], 
  RowBox[{
  "Tr", "[", "\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \
\\(\\\"B\\\"\\)]\\)\"\>", "]"}]]], "Output",
 CellChangeTimes->{
  3.956895212568575*^9, 3.9568957161979322`*^9, 3.95689591881866*^9, 
   3.9568963791823*^9, 3.956896436037811*^9, 3.956896637067047*^9, {
   3.95751280337286*^9, 3.957512826432249*^9}, 3.959230046940634*^9, 
   3.959231505868318*^9},
 CellLabel->
  "Out[1001]=",ExpressionUUID->"5e109661-29b9-47a6-a724-7ba506e71626"]
}, Open  ]],

Cell[TextData[{
 "from eq. (4.43) we see that the leading order term of the worldline action  \
(without numerator and unscaled mass terms) can be computed as  ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["p", "J"], 
   SubsuperscriptBox["S", "J", 
    RowBox[{"-", "1"}]], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", "J"], "-", 
     RowBox[{
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"J", ",", "B"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"B", "+", 
         FormBox[
          SubscriptBox["\[CapitalGamma]", "B"],
          TraditionalForm]}], ")"}], 
       RowBox[{"-", "1"}]], 
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"B", ",", "J"}]]}]}], ")"}], 
   SubsuperscriptBox["S", "J", 
    RowBox[{"-", "1"}]], 
   SubscriptBox["p", "J"]}]],ExpressionUUID->
  "efbb8466-f783-40d2-a163-351e9fb20a29"],
 ".\nWe start by computing ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "pinch"}]]],ExpressionUUID->
  "d4a6ad25-351a-4d89-991d-a920e8a9a1fa"],
 "=",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "J"], "-", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "B"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"B", "+", 
        FormBox[
         SubscriptBox["\[CapitalGamma]", "B"],
         TraditionalForm]}], ")"}], 
      RowBox[{"-", "1"}]], 
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"B", ",", "J"}]]}]}], ")"}]],ExpressionUUID->
  "26a1220f-9bd8-4578-bfe3-4f1bbe08caf9"],
 " at leading order:"
}], "Text",
 CellChangeTimes->{{3.956764784053765*^9, 3.956764784072553*^9}, {
   3.956764839007115*^9, 3.956764852779649*^9}, {3.956765040334619*^9, 
   3.956765108992575*^9}, 3.956895703506036*^9, {3.95689578339937*^9, 
   3.956895816278292*^9}, 3.959228359654066*^9, {3.9592288887700253`*^9, 
   3.959228912613626*^9}},ExpressionUUID->"9c36b7af-92f2-404e-9d1e-\
a4780d843671"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "pinch"}]], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    SubscriptBox["\[CapitalGamma]", "J"], "-", 
    RowBox[{
     SubscriptBox["\[CapitalGamma]", 
      RowBox[{"J", ",", "\"\<B\>\""}]], ".", "LBinv", ".", 
     RowBox[{"Transpose", "[", 
      SubscriptBox["\[CapitalGamma]", 
       RowBox[{"J", ",", "\"\<B\>\""}]], "]"}]}]}], "]"}]}]], "Code",
 CellChangeTimes->{3.956764491536009*^9},
 CellLabel->
  "In[1002]:=",ExpressionUUID->"3c3afdfc-1d19-4ac2-aec2-d88efdb59c80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
             RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], 
          ")"}]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
             RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], 
          ")"}]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "6", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
             RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], 
          ")"}]}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "6", "]"}]}], 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
         RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
            RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
              RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "6", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "7", "]"}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
           RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
             RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.956895212661051*^9, 3.956895918961788*^9, 3.9568963793209963`*^9, 
   3.956896436155478*^9, 3.956896637183069*^9, {3.957512803648026*^9, 
   3.95751282654045*^9}, 3.9592300470739927`*^9, 3.959231505968014*^9},
 CellLabel->
  "Out[1002]=",ExpressionUUID->"3e61b2ab-c743-4c62-b2d9-950ff588aaf6"]
}, Open  ]],

Cell[TextData[{
 "finally, the leading order term of the worldline action can be written as \
the sum \[OpenCurlyDoubleQuote]- ",
 Cell[BoxData[
  SubscriptBox["P", "J"]],ExpressionUUID->
  "5fd87bbc-8952-4625-9fba-21681f8f7927"],
 " . ",
 Cell[BoxData[
  SubscriptBox["\[CapitalGamma]", 
   RowBox[{"J", ",", "pinch"}]]],ExpressionUUID->
  "7c5e8bd0-c285-422c-ab42-6a58420ed267"],
 " . ",
 Cell[BoxData[
  SubscriptBox["P", "J"]],ExpressionUUID->
  "69835568-6a7e-4ca3-bc7d-54976a9d74b1"],
 " - m2 (\[Alpha][9]+\[Alpha][10]+\[Alpha][11]+\[Alpha][12])\", where we \
reintroduced the unscaled mass terms"
}], "Text",
 CellChangeTimes->{{3.956764857211874*^9, 3.956764857228558*^9}, 
   3.9567650947099133`*^9},ExpressionUUID->"63bb8888-2f8d-4ac8-b433-\
369995d28bd3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Nu]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["P", "J"], ".", 
        SubscriptBox["\[CapitalGamma]", 
         RowBox[{"J", ",", "pinch"}]], ".", 
        SubscriptBox["P", "J"]}]}], "-", 
      RowBox[{"m2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Alpha]", "[", "9", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "10", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "11", "]"}], "+", 
         RowBox[{"\[Alpha]", "[", "12", "]"}]}], ")"}]}]}], "/.", 
     "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], ";"}], "\n", 
 RowBox[{"\[Nu]", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Expand", "[", "\[Nu]", "]"}], "/.", "\[VeryThinSpace]", 
     "kinematics"}], ",", 
    RowBox[{"{", "\[Gamma]", "}"}], ",", "Simplify"}], "]"}]}]}], "Code",
 CellChangeTimes->{3.956764491543861*^9},
 CellLabel->
  "In[1003]:=",ExpressionUUID->"ade4376d-ccc7-4c17-8806-d597f655750a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "2", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "8", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Beta]", "[", "4", "]"}]}]}], ")"}]}], "-", 
    RowBox[{"m2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Beta]", "[", "1", "]"}], "-", 
           RowBox[{"\[Beta]", "[", "2", "]"}]}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Alpha]", "[", "8", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "1", "]"}], "+", 
              RowBox[{"\[Beta]", "[", "3", "]"}]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Alpha]", "[", "8", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", "9", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "10", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "11", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "12", "]"}]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]", "[", "1", "]"}], "+", 
                RowBox[{"\[Beta]", "[", "4", "]"}]}], ")"}], "2"]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Alpha]", "[", "8", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", "[", "2", "]"}], "+", 
              RowBox[{"\[Beta]", "[", "3", "]"}]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", "9", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "10", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "11", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "12", "]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Alpha]", "[", "8", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", "9", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "10", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "11", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "12", "]"}]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]", "[", "3", "]"}], "-", 
                RowBox[{"\[Beta]", "[", "4", "]"}]}], ")"}], "2"]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Alpha]", "[", "8", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Alpha]", "[", "9", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "10", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "11", "]"}], "+", 
                RowBox[{"\[Alpha]", "[", "12", "]"}]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Beta]", "[", "2", "]"}], "+", 
                RowBox[{"\[Beta]", "[", "4", "]"}]}], ")"}], "2"]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
     RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
     RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
    RowBox[{
     RowBox[{"\[Alpha]", "[", "5", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Alpha]", "[", "7", "]"}], " ", 
        RowBox[{"\[Alpha]", "[", "8", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Alpha]", "[", "6", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Alpha]", "[", "7", "]"}], "+", 
          RowBox[{"\[Alpha]", "[", "8", "]"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.956895212971557*^9, 3.95689591927236*^9, 3.956896379604946*^9, 
   3.956896436402189*^9, 3.956896637453882*^9, {3.957512804044236*^9, 
   3.957512826851912*^9}, 3.959230047345186*^9, 3.959231506262497*^9},
 CellLabel->
  "Out[1004]=",ExpressionUUID->"831f133f-79b1-4104-b3cb-0e1dc89a7c44"]
}, Open  ]],

Cell["\<\
we can test it by explicitly taking the limit on \[Nu] and comparing with the \
prediction above\
\>", "Text",ExpressionUUID->"52d3784c-24f7-43b8-b712-eed668ee4f96"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"diagram", "[", "\"\<\[Nu]\>\"", "]"}], "]"}], "]"}], "/.", 
    "\[VeryThinSpace]", "kinematics"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Nu]explicit", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"%", "/.", "\[VeryThinSpace]", "scaling"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.",
      "\[VeryThinSpace]", "changeOfvariables"}], "]"}]}], ";"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Nu]", "-", "\[Nu]explicit"}], "]"}]}], "Code",
 CellChangeTimes->{
  3.956764491551824*^9, {3.959231467564519*^9, 3.959231467565309*^9}, {
   3.9592350674959393`*^9, 3.9592350679652967`*^9}},
 CellLabel->
  "In[1005]:=",ExpressionUUID->"eb4cdc76-efdb-4eff-9b89-7aea108d8261"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.956895224084966*^9, 3.956895930589236*^9, 3.956896390370117*^9, 
   3.956896447163307*^9, 3.956896648666881*^9, {3.957512814815666*^9, 
   3.957512840339918*^9}, 3.959230060284009*^9, 3.9592315179049587`*^9},
 CellLabel->
  "Out[1007]=",ExpressionUUID->"3e710554-dc9b-4193-ae82-cde9b15b04fd"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 958},
WindowMargins->{{0, Automatic}, {Automatic, 360}},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"14deec46-576b-4736-85af-86095b9ff8c5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 188, 3, 123, "Title",ExpressionUUID->"75789436-174d-42e8-999a-19a29308476b"],
Cell[771, 27, 709, 18, 73, "Text",ExpressionUUID->"3f0b1b8d-5e8e-4395-a12a-055b14857185"],
Cell[CellGroupData[{
Cell[1505, 49, 177, 4, 86, "Chapter",ExpressionUUID->"1284da5f-e59b-42a2-a876-961e0bc9f021"],
Cell[1685, 55, 628, 16, 73, "Text",ExpressionUUID->"f901d287-491b-45bc-b9ca-2331ef17bddb"],
Cell[2316, 73, 620, 17, 73, "Text",ExpressionUUID->"25bbf205-05bf-4cce-aac2-7ed4d8244557"],
Cell[2939, 92, 396, 8, 90, "Code",ExpressionUUID->"78fe4513-8376-4466-b2a5-1f9f91c40b34"],
Cell[3338, 102, 610, 12, 131, "Text",ExpressionUUID->"13c7f6be-3326-4612-8fed-f059dba371fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3985, 119, 165, 3, 86, "Chapter",ExpressionUUID->"4b049740-aead-4dea-bb08-9fd375d33b27"],
Cell[4153, 124, 12492, 329, 564, "Code",ExpressionUUID->"1cd248da-a058-406c-baa6-a874ae7fbc73"]
}, Closed]],
Cell[CellGroupData[{
Cell[16682, 458, 82, 0, 71, "Chapter",ExpressionUUID->"3425056c-0b4d-4c29-9c0b-940d3cc4f901"],
Cell[CellGroupData[{
Cell[16789, 462, 89, 0, 84, "Section",ExpressionUUID->"d1ea00cb-829a-41b6-bfaa-e001ec0c2b52"],
Cell[CellGroupData[{
Cell[16903, 466, 149, 3, 67, "Subsection",ExpressionUUID->"b73f2494-13c4-445f-b546-6a747b0a1339"],
Cell[CellGroupData[{
Cell[17077, 473, 1875, 59, 279, "Code",ExpressionUUID->"e45f2921-8faf-4afe-b90f-d8dd2f010499"],
Cell[18955, 534, 4807, 103, 70, "Output",ExpressionUUID->"e9782069-ff03-4baa-9d55-9c9af1729aca"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23811, 643, 251, 5, 46, "Subsection",ExpressionUUID->"2b0ee3ca-fc25-47e5-a6dd-11bbf79669fb"],
Cell[24065, 650, 825, 23, 73, "Text",ExpressionUUID->"007c64b4-981d-4008-b260-8a6c1476ea99"],
Cell[CellGroupData[{
Cell[24915, 677, 463, 12, 37, "Input",ExpressionUUID->"b10d4996-f403-4ff5-bd3c-bddd5abd1058"],
Cell[25381, 691, 295, 5, 29, "Print",ExpressionUUID->"ceaa696c-a667-481b-ad33-f70a9b24fa16"],
Cell[25679, 698, 254, 4, 147, "Output",ExpressionUUID->"edc8eb37-c99b-456f-b8df-5441d954146a"]
}, Open  ]],
Cell[25948, 705, 611, 14, 44, "Text",ExpressionUUID->"1df0d6a8-71a8-4bb1-b5ac-fd5fcf204472"],
Cell[CellGroupData[{
Cell[26584, 723, 309, 7, 37, "Input",ExpressionUUID->"f454edfc-4b6a-47af-94cb-f05a4016f21a"],
Cell[26896, 732, 293, 5, 29, "Print",ExpressionUUID->"6102f82d-787c-4b15-a139-d5277831464d"],
Cell[27192, 739, 278, 4, 173, "Output",ExpressionUUID->"d146dd54-583e-4f68-8765-421fddff4525"]
}, Open  ]],
Cell[27485, 746, 163, 3, 44, "Text",ExpressionUUID->"bb26ddb9-e3ca-4a9d-8e26-64709950631e"],
Cell[CellGroupData[{
Cell[27673, 753, 730, 23, 93, "Code",ExpressionUUID->"9c15068e-6a1d-4a79-948d-fee2481ad313"],
Cell[28406, 778, 876, 21, 60, "Output",ExpressionUUID->"ba816bfa-3479-493e-ab50-fe2511a9606f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29331, 805, 183, 3, 46, "Subsection",ExpressionUUID->"2d2479e8-eef9-4f6e-82c5-e9c9540adbe1"],
Cell[CellGroupData[{
Cell[29539, 812, 330, 8, 90, "Code",ExpressionUUID->"c4a926e9-2a44-4c75-8b38-b1304d7ae3bf"],
Cell[29872, 822, 1885, 56, 70, "Output",ExpressionUUID->"10da5c7f-f423-4b38-8364-efbedff81ae5"]
}, Open  ]],
Cell[31772, 881, 271, 6, 44, "Text",ExpressionUUID->"7ed50e99-170d-450e-8a21-fa996ab6c9af"],
Cell[CellGroupData[{
Cell[32068, 891, 1005, 27, 138, "Code",ExpressionUUID->"48ade79c-90e8-431e-a715-fc5ef743f1e7"],
Cell[33076, 920, 2551, 73, 70, "Output",ExpressionUUID->"dc12b9b3-5e1b-4f89-86c0-e4329eb8454d"]
}, Open  ]],
Cell[35642, 996, 168, 3, 44, "Text",ExpressionUUID->"71b9a38b-436b-42c8-a762-37f8938074f4"],
Cell[35813, 1001, 198, 5, 65, "Code",ExpressionUUID->"4c279fa2-92b9-40e3-8feb-e910cf54875e"],
Cell[36014, 1008, 423, 12, 44, "Text",ExpressionUUID->"966ece23-16c3-463e-a809-62f9da1a4550"],
Cell[CellGroupData[{
Cell[36462, 1024, 1151, 33, 163, "Code",ExpressionUUID->"b0ce9329-31e4-47e2-b4dc-1802f9eddae3"],
Cell[37616, 1059, 2072, 55, 70, "Output",ExpressionUUID->"ff1381e6-13c9-4428-87da-5b7f1401a193"]
}, Open  ]],
Cell[39703, 1117, 810, 22, 44, "Text",ExpressionUUID->"501ee6ee-f4de-41e1-b58e-7efaca44583d"],
Cell[CellGroupData[{
Cell[40538, 1143, 411, 11, 65, "Code",ExpressionUUID->"1e5fe2a1-25c3-4f3d-9398-328603d9050b"],
Cell[40952, 1156, 592, 14, 70, "Output",ExpressionUUID->"729dad56-1414-400b-9318-5f664e838b48"]
}, Open  ]],
Cell[41559, 1173, 640, 18, 44, "Text",ExpressionUUID->"0a57da39-741c-44c3-b943-d487eb160d2c"],
Cell[42202, 1193, 417, 13, 65, "Code",ExpressionUUID->"d0930f1a-f807-4851-9c11-43d9db416fdc"],
Cell[42622, 1208, 85, 0, 44, "Text",ExpressionUUID->"b44fd987-77c9-403e-a410-5ca566dd4ab8"],
Cell[CellGroupData[{
Cell[42732, 1212, 444, 12, 90, "Code",ExpressionUUID->"7bdd27d0-d97b-493d-9a8c-22f6b71b1b01"],
Cell[43179, 1226, 736, 18, 70, "Output",ExpressionUUID->"8624c164-68ee-4863-8c4e-f69e4ac49b73"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43976, 1251, 94, 0, 84, "Section",ExpressionUUID->"e737745f-aef2-4550-aa03-2f99ea7d2d9d"],
Cell[CellGroupData[{
Cell[44095, 1255, 149, 3, 67, "Subsection",ExpressionUUID->"cf048cc2-427c-49fd-aad9-1969d9715266"],
Cell[CellGroupData[{
Cell[44269, 1262, 2101, 66, 279, "Code",ExpressionUUID->"61fc79ac-7f4c-465d-9836-3d594666648a"],
Cell[46373, 1330, 6845, 145, 70, "Output",ExpressionUUID->"5cd55d46-3ab0-4011-a63c-e0dfaeec8120"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53267, 1481, 222, 6, 46, "Subsection",ExpressionUUID->"15d7d9a9-64f9-44af-a059-d9f5fe7f025c"],
Cell[53492, 1489, 170, 3, 44, "Text",ExpressionUUID->"c6263c48-99b1-41cc-897e-3e465caeecb1"],
Cell[CellGroupData[{
Cell[53687, 1496, 244, 6, 37, "Input",ExpressionUUID->"b905f45b-2ce5-4596-aa62-3872189a822d"],
Cell[53934, 1504, 246, 4, 70, "Print",ExpressionUUID->"d2909577-6a98-4c2b-8d10-30a0580e20c6"],
Cell[54183, 1510, 388, 6, 70, "Output",ExpressionUUID->"b26cbc55-45ce-4e8d-ac04-5cbed1ef8862"]
}, Open  ]],
Cell[54586, 1519, 185, 3, 44, "Text",ExpressionUUID->"2748f20a-f11c-4bab-a26a-ca88230c6e1a"],
Cell[CellGroupData[{
Cell[54796, 1526, 823, 26, 93, "Code",ExpressionUUID->"7527cc04-41e2-4cee-9500-0b6c2499de53"],
Cell[55622, 1554, 1312, 34, 70, "Output",ExpressionUUID->"1b694120-5cb2-47a2-8037-c3a61aa6f853"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[56983, 1594, 157, 3, 46, "Subsection",ExpressionUUID->"6587526f-e071-4402-a8a1-7a5a0b08a0f2"],
Cell[CellGroupData[{
Cell[57165, 1601, 327, 8, 90, "Code",ExpressionUUID->"19899967-fb42-4257-ba40-469d55867e17"],
Cell[57495, 1611, 2913, 89, 205, "Output",ExpressionUUID->"a5581310-4acf-40f8-8635-ee09c5e11a0f"]
}, Open  ]],
Cell[60423, 1703, 298, 6, 44, "Text",ExpressionUUID->"cf8844f5-8475-4828-968c-2e27800c83d2"],
Cell[CellGroupData[{
Cell[60746, 1713, 1006, 27, 138, "Code",ExpressionUUID->"a988b984-9b16-47cf-a3e4-159a55a853e5"],
Cell[61755, 1742, 3774, 109, 153, "Output",ExpressionUUID->"d1892e8e-f5fb-4a66-a173-ae05a0a67fe6"]
}, Open  ]],
Cell[65544, 1854, 468, 11, 44, "Text",ExpressionUUID->"eaa8a8c3-496b-43d5-990d-ef90c4d51bef"],
Cell[66015, 1867, 218, 6, 65, "Code",ExpressionUUID->"60812893-06a0-4157-a835-20f8bf5aba92"],
Cell[66236, 1875, 428, 12, 44, "Text",ExpressionUUID->"ab4f62f0-7515-49e0-999a-b86c24ce9b96"],
Cell[CellGroupData[{
Cell[66689, 1891, 1531, 45, 163, "Code",ExpressionUUID->"866a6337-5c42-4f6d-898c-3a43562726be"],
Cell[68223, 1938, 3324, 91, 153, "Output",ExpressionUUID->"741d43f5-b815-44d7-bc8d-269a6d9903d1"]
}, Open  ]],
Cell[71562, 2032, 769, 20, 44, "Text",ExpressionUUID->"57575c14-5c27-4275-8c7f-fe2a32d5fef8"],
Cell[CellGroupData[{
Cell[72356, 2056, 1057, 29, 114, "Code",ExpressionUUID->"f2af40c1-eb0b-4b71-85fa-a7f61d714ab7"],
Cell[73416, 2087, 2450, 66, 85, "Output",ExpressionUUID->"69ae3450-85a4-4d26-9d72-d39cb5965666"]
}, Open  ]],
Cell[75881, 2156, 103, 0, 44, "Text",ExpressionUUID->"43480f14-4191-476f-b70a-8ecea87a5844"],
Cell[CellGroupData[{
Cell[76009, 2160, 933, 28, 117, "Code",ExpressionUUID->"06a7fc5e-f26b-44db-b9b9-6c283b98c52d"],
Cell[76945, 2190, 2102, 54, 63, "Output",ExpressionUUID->"c174cb94-f265-4290-8964-e8603cc42209"]
}, Open  ]],
Cell[79062, 2247, 122, 0, 44, "Text",ExpressionUUID->"3878cbb1-badb-4f3e-80a3-dd0285f7e266"],
Cell[CellGroupData[{
Cell[79209, 2251, 1299, 33, 186, "Code",ExpressionUUID->"b517a3a2-34c5-4fa9-8397-e86fa5cfcaf7"],
Cell[80511, 2286, 1006, 26, 42, "Output",ExpressionUUID->"895f4151-50bd-47d4-abc7-4aa140616aa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81554, 2317, 558, 15, 90, "Code",ExpressionUUID->"b0ceaf8b-15fd-4b1b-a1df-7cfe608559f9"],
Cell[82115, 2334, 1304, 38, 127, "Output",ExpressionUUID->"15ffe319-e763-4aa6-94b1-f3942ae277ed"]
}, Open  ]],
Cell[83434, 2375, 1216, 31, 75, "Text",ExpressionUUID->"861ee47b-2865-43ac-be29-35717ed8de66"],
Cell[84653, 2408, 558, 16, 65, "Code",ExpressionUUID->"b1a7e223-02a9-4419-9060-4cc1576ee230"],
Cell[85214, 2426, 640, 20, 46, "Text",ExpressionUUID->"2e35bc96-55f0-4f77-9435-9f8f20f2c46b"],
Cell[CellGroupData[{
Cell[85879, 2450, 317, 9, 90, "Code",ExpressionUUID->"b88bf46c-f0fd-4dfb-b85f-bf515a451aab"],
Cell[86199, 2461, 1306, 38, 127, "Output",ExpressionUUID->"131047a0-06f1-4cdb-b839-c94e8450e86b"]
}, Open  ]],
Cell[87520, 2502, 140, 2, 44, "Text",ExpressionUUID->"8815a2bd-f51b-408d-9768-4e526fad4df7"],
Cell[CellGroupData[{
Cell[87685, 2508, 913, 24, 114, "Code",ExpressionUUID->"f9bcd5d5-ba7a-41bb-b85f-42f08c3689ba"],
Cell[88601, 2534, 2109, 56, 63, "Output",ExpressionUUID->"faec6bf6-95db-454a-b69c-392a8c93e3ba"]
}, Open  ]],
Cell[90725, 2593, 300, 9, 44, "Text",ExpressionUUID->"623464e2-a0d8-4d1f-8e28-08e209f62312"],
Cell[CellGroupData[{
Cell[91050, 2606, 393, 10, 90, "Code",ExpressionUUID->"4b1e8a3a-d584-43ee-9988-691dd3f96392"],
Cell[91446, 2618, 1524, 44, 171, "Output",ExpressionUUID->"d93bbfba-0fdc-4259-a1c7-43eb7b4273db"]
}, Open  ]],
Cell[92985, 2665, 97, 0, 44, "Text",ExpressionUUID->"8f1877cc-e024-4004-b9c9-fadc491197f9"],
Cell[CellGroupData[{
Cell[93107, 2669, 1141, 30, 114, "Code",ExpressionUUID->"f9854338-2b79-49dd-8965-e6f20e2d9e3c"],
Cell[94251, 2701, 2268, 62, 85, "Output",ExpressionUUID->"75a829cd-58ba-4f2c-b5d6-730f0b79bdba"]
}, Open  ]],
Cell[96534, 2766, 1124, 35, 44, "Text",ExpressionUUID->"b53e6fd1-fc3f-4a63-82fc-027a1a4e1f51"],
Cell[CellGroupData[{
Cell[97683, 2805, 1219, 38, 138, "Code",ExpressionUUID->"9582aff0-e178-4587-a6d1-a23260547a1a"],
Cell[98905, 2845, 1136, 31, 65, "Output",ExpressionUUID->"5c114634-11ab-4a8b-82ce-ebcd82c62ba2"]
}, Open  ]],
Cell[100056, 2879, 169, 3, 44, "Text",ExpressionUUID->"da6a8785-affc-4f60-bb9e-73fab8179de8"],
Cell[CellGroupData[{
Cell[100250, 2886, 896, 23, 114, "Code",ExpressionUUID->"a8f7f195-9259-41b1-af61-eb50332bb20e"],
Cell[101149, 2911, 1435, 39, 67, "Output",ExpressionUUID->"9d6305c7-2659-4327-8192-f6d4b7a79c0a"],
Cell[102587, 2952, 358, 6, 42, "Output",ExpressionUUID->"1de59b83-656d-46f9-a2fd-0b5294fd1e72"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103006, 2965, 98, 0, 84, "Section",ExpressionUUID->"b892771a-484d-4894-87cf-d2a0eb17e9b5"],
Cell[CellGroupData[{
Cell[103129, 2969, 151, 3, 67, "Subsection",ExpressionUUID->"3ea9a96e-ec58-42a1-8242-6acd985ac6d9"],
Cell[CellGroupData[{
Cell[103305, 2976, 2099, 66, 279, "Code",ExpressionUUID->"b2250bf3-e4bc-4c38-8292-b74bb9d81c61"],
Cell[105407, 3044, 6834, 145, 70, "Output",ExpressionUUID->"b5ec470c-3b3a-447c-a569-535f662790fa"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112290, 3195, 221, 6, 46, "Subsection",ExpressionUUID->"aeaf6ab9-28b7-4be7-9e4d-7e15086fa2b6"],
Cell[112514, 3203, 170, 3, 44, "Text",ExpressionUUID->"558e91b5-04e9-4726-8539-322d256a9292"],
Cell[CellGroupData[{
Cell[112709, 3210, 244, 6, 37, "Input",ExpressionUUID->"d7492042-9ced-46c6-b48b-28ee9e809907"],
Cell[112956, 3218, 246, 4, 70, "Print",ExpressionUUID->"84f30c60-1a5d-4415-90a2-6b9138a4a1ba"],
Cell[113205, 3224, 404, 6, 70, "Output",ExpressionUUID->"89577daf-64b2-46bc-a448-35985cdfe32d"]
}, Open  ]],
Cell[113624, 3233, 185, 3, 44, "Text",ExpressionUUID->"53e140b2-ceee-40f8-8c2c-621f3e272a4b"],
Cell[CellGroupData[{
Cell[113834, 3240, 823, 26, 93, "Code",ExpressionUUID->"58ccb77c-902a-47a7-99b5-884d6274eaeb"],
Cell[114660, 3268, 1270, 33, 70, "Output",ExpressionUUID->"8cce395b-595c-4b6a-a2b2-ff1b750b649c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[115979, 3307, 157, 3, 46, "Subsection",ExpressionUUID->"a50839d0-d9d3-4b41-b2e2-9362e0c6287b"],
Cell[CellGroupData[{
Cell[116161, 3314, 327, 8, 90, "Code",ExpressionUUID->"0bd30a12-50d0-4390-8f3c-76adb653c19a"],
Cell[116491, 3324, 2892, 89, 205, "Output",ExpressionUUID->"270e9885-f0ea-465f-9e6e-b4b58efc8435"]
}, Open  ]],
Cell[119398, 3416, 296, 6, 44, "Text",ExpressionUUID->"0907e0fc-f77d-4b6d-b7f8-963b8ca2622a"],
Cell[CellGroupData[{
Cell[119719, 3426, 1005, 27, 138, "Code",ExpressionUUID->"18ce46ae-1cd7-4495-acc7-eed3fce7b253"],
Cell[120727, 3455, 3720, 108, 153, "Output",ExpressionUUID->"393b03c3-42ba-458d-904a-95e1b9282100"]
}, Open  ]],
Cell[124462, 3566, 515, 12, 44, "Text",ExpressionUUID->"b5d7371a-7270-4a27-bffc-a853a3343bd5"],
Cell[124980, 3580, 216, 6, 65, "Code",ExpressionUUID->"cd28058a-8aa6-4b26-9dc4-73addb3b07c3"],
Cell[125199, 3588, 429, 13, 44, "Text",ExpressionUUID->"615c12ce-d3b3-4273-8056-32a586d06438"],
Cell[CellGroupData[{
Cell[125653, 3605, 1529, 45, 163, "Code",ExpressionUUID->"406770e3-e578-410b-88e4-fa62696bf300"],
Cell[127185, 3652, 3255, 90, 153, "Output",ExpressionUUID->"5c6ab35a-9528-4c5f-963f-992ca48bd1f9"]
}, Open  ]],
Cell[130455, 3745, 737, 19, 44, "Text",ExpressionUUID->"259b0764-3c4a-4c23-803c-260105bc17df"],
Cell[CellGroupData[{
Cell[131217, 3768, 1058, 29, 114, "Code",ExpressionUUID->"9e134b75-bbf9-4cfe-808a-0cb984073abf"],
Cell[132278, 3799, 2399, 65, 85, "Output",ExpressionUUID->"510c8c6d-bf16-48a4-885a-4e02afcc84a6"]
}, Open  ]],
Cell[134692, 3867, 103, 0, 44, "Text",ExpressionUUID->"4fc3468a-9f2d-47ad-9c86-29b43ddc5122"],
Cell[CellGroupData[{
Cell[134820, 3871, 932, 28, 117, "Code",ExpressionUUID->"f4c0e36b-92f3-47f2-a046-bf457c8bfb42"],
Cell[135755, 3901, 2055, 53, 63, "Output",ExpressionUUID->"f956f75d-295f-46bb-b0e9-044409ca4245"]
}, Open  ]],
Cell[137825, 3957, 122, 0, 44, "Text",ExpressionUUID->"4cd5ccf2-f810-4b3c-a60d-6c25e0b1de8c"],
Cell[CellGroupData[{
Cell[137972, 3961, 1298, 33, 186, "Code",ExpressionUUID->"ea64011b-6423-4f63-ad13-0f009d3bed76"],
Cell[139273, 3996, 941, 24, 42, "Output",ExpressionUUID->"3db3b64d-a0d0-4e0b-9891-3833c4fb1e9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140251, 4025, 558, 15, 90, "Code",ExpressionUUID->"3d6a903e-de83-4eb3-82d5-ac86a8b3253c"],
Cell[140812, 4042, 1257, 37, 127, "Output",ExpressionUUID->"8c7e1810-ef8c-41ff-91fc-f548f09e990b"]
}, Open  ]],
Cell[142084, 4082, 1254, 31, 75, "Text",ExpressionUUID->"2e4f0295-5f36-4e90-9b8c-45ea5d83aad0"],
Cell[143341, 4115, 558, 16, 65, "Code",ExpressionUUID->"87a3b489-e551-45a7-a540-75cf3d5b1ca9"],
Cell[143902, 4133, 639, 20, 46, "Text",ExpressionUUID->"b6b3eafe-42fd-46bb-941b-6fbd564524da"],
Cell[CellGroupData[{
Cell[144566, 4157, 317, 9, 90, "Code",ExpressionUUID->"81615740-1fe2-4480-bb8f-943529b876c8"],
Cell[144886, 4168, 1257, 37, 127, "Output",ExpressionUUID->"105bea72-cb8e-4fef-b6ba-5039bb9c6fc6"]
}, Open  ]],
Cell[146158, 4208, 140, 2, 44, "Text",ExpressionUUID->"c4cfbaf8-2439-4a03-acce-0c5fb27997b5"],
Cell[CellGroupData[{
Cell[146323, 4214, 913, 24, 114, "Code",ExpressionUUID->"01a2f13a-711e-4ad7-a167-a8848f07530c"],
Cell[147239, 4240, 2051, 55, 63, "Output",ExpressionUUID->"42cc09f4-6505-44f7-8d7b-dad28ff00f8f"]
}, Open  ]],
Cell[149305, 4298, 300, 9, 44, "Text",ExpressionUUID->"04757b43-f657-4569-9ef1-0ed660ab72c3"],
Cell[CellGroupData[{
Cell[149630, 4311, 394, 10, 90, "Code",ExpressionUUID->"e60011d1-14de-4e29-b920-b6453d425448"],
Cell[150027, 4323, 1475, 43, 171, "Output",ExpressionUUID->"740c624f-6e39-40b4-866e-8f6a42e83ea7"]
}, Open  ]],
Cell[151517, 4369, 97, 0, 44, "Text",ExpressionUUID->"1d1a11a7-f1cb-4227-acad-8baf7193c51d"],
Cell[CellGroupData[{
Cell[151639, 4373, 1139, 30, 114, "Code",ExpressionUUID->"168dadb2-9337-46c9-9ea2-33b07f376fc4"],
Cell[152781, 4405, 2224, 61, 85, "Output",ExpressionUUID->"1fd531df-bc73-4b31-a7a1-96c99d8429b7"]
}, Open  ]],
Cell[155020, 4469, 1153, 35, 44, "Text",ExpressionUUID->"d75e8afc-c38e-4feb-9ab8-eb8581dce475"],
Cell[CellGroupData[{
Cell[156198, 4508, 1220, 38, 138, "Code",ExpressionUUID->"3d10cf09-870f-4192-84de-31e1a6ef63d8"],
Cell[157421, 4548, 1097, 30, 65, "Output",ExpressionUUID->"8d8f53be-7eb6-4fb2-aa02-280f00539e42"]
}, Open  ]],
Cell[158533, 4581, 169, 3, 44, "Text",ExpressionUUID->"770edc35-7ced-4e63-815b-2de0ad0c3985"],
Cell[CellGroupData[{
Cell[158727, 4588, 898, 23, 114, "Code",ExpressionUUID->"e83bedd8-4622-4670-87d3-1b9b8f91d9d4"],
Cell[159628, 4613, 1391, 38, 67, "Output",ExpressionUUID->"901ade20-8466-48b7-907e-a1bbc9a0ef3c"],
Cell[161022, 4653, 315, 5, 42, "Output",ExpressionUUID->"91681212-fcd4-448c-865e-a5362f214e2d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[161386, 4664, 233, 4, 46, "Subsection",ExpressionUUID->"27ca06ea-4f2c-442b-b08a-3da57667f143"],
Cell[161622, 4670, 353, 7, 44, "Text",ExpressionUUID->"b860ae46-9d8e-4759-b5e1-9f7ce3d3507a"],
Cell[CellGroupData[{
Cell[162000, 4681, 312, 6, 65, "Code",ExpressionUUID->"845d49e0-78ad-4754-9c26-9b69c118cd83"],
Cell[162315, 4689, 415, 7, 60, "Output",ExpressionUUID->"cf957fbe-32cb-484a-9a9a-155fef4282aa"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[162791, 4703, 174, 3, 84, "Section",ExpressionUUID->"706a0880-5a91-4c1e-a5ee-c69fd194baff"],
Cell[CellGroupData[{
Cell[162990, 4710, 151, 3, 67, "Subsection",ExpressionUUID->"4700632a-de59-4b09-8c20-3dd09d91f16c"],
Cell[CellGroupData[{
Cell[163166, 4717, 2994, 94, 279, "Code",ExpressionUUID->"975aba80-681c-46ea-b039-313d456f8e02"],
Cell[166163, 4813, 9563, 201, 70, "Output",ExpressionUUID->"bc9ed137-52d1-4b13-872d-e70c06f66493"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[175775, 5020, 235, 6, 46, "Subsection",ExpressionUUID->"217ebe63-5ec6-49c1-8941-00a102740e06"],
Cell[176013, 5028, 170, 3, 44, "Text",ExpressionUUID->"ed43e40b-b837-4ed2-b2ba-95736e73a769"],
Cell[CellGroupData[{
Cell[176208, 5035, 244, 6, 37, "Input",ExpressionUUID->"e5d4cb27-84e5-4966-8ef6-2a0c9e164c93"],
Cell[176455, 5043, 244, 4, 70, "Print",ExpressionUUID->"cabdaa4a-4ca3-4a7a-b201-bc00722a9304"],
Cell[176702, 5049, 857, 12, 70, "Output",ExpressionUUID->"6acc3631-55c8-4c4b-8ce5-64f735567459"]
}, Open  ]],
Cell[177574, 5064, 185, 3, 44, "Text",ExpressionUUID->"0710d8ca-0fb8-4a74-b4db-7304b50bbabe"],
Cell[CellGroupData[{
Cell[177784, 5071, 916, 29, 93, "Code",ExpressionUUID->"df225513-bda3-4012-90f9-e0120673d56f"],
Cell[178703, 5102, 1735, 46, 70, "Output",ExpressionUUID->"b8b77aa6-35ac-4233-9804-f2703ccdef49"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[180487, 5154, 157, 3, 46, "Subsection",ExpressionUUID->"7ba31d70-c0c4-40cc-aa55-083901709f79"],
Cell[CellGroupData[{
Cell[180669, 5161, 328, 8, 90, "Code",ExpressionUUID->"15285074-6991-4b46-a6d9-5ae9f752585f"],
Cell[181000, 5171, 4040, 123, 273, "Output",ExpressionUUID->"20508160-1eff-4f65-9ff5-b4d8b8b781a6"]
}, Open  ]],
Cell[185055, 5297, 287, 6, 44, "Text",ExpressionUUID->"a7ec0b29-9611-4805-8989-6988f4f637ac"],
Cell[CellGroupData[{
Cell[185367, 5307, 1005, 27, 138, "Code",ExpressionUUID->"d5c1a693-9a63-4854-a5d6-199d819dff1a"],
Cell[186375, 5336, 4878, 141, 221, "Output",ExpressionUUID->"93ff2d50-ab65-44fa-915f-ce02bb331bea"]
}, Open  ]],
Cell[191268, 5480, 489, 11, 44, "Text",ExpressionUUID->"e0fe01ad-f511-4e3d-ac0e-b3da4110289c"],
Cell[191760, 5493, 216, 6, 65, "Code",ExpressionUUID->"f0afcedf-5e07-49b7-bd96-c251858ce4b5"],
Cell[191979, 5501, 431, 13, 44, "Text",ExpressionUUID->"a5c4ee5f-dc45-41c8-a680-d9c5b6440541"],
Cell[CellGroupData[{
Cell[192435, 5518, 1313, 38, 163, "Code",ExpressionUUID->"cfed9424-4e0c-4816-94a8-15f1200a2f21"],
Cell[193751, 5558, 4277, 117, 221, "Output",ExpressionUUID->"eb4e754a-09e9-4312-88b7-5626b95d8627"]
}, Open  ]],
Cell[198043, 5678, 829, 23, 44, "Text",ExpressionUUID->"8f9504eb-ef51-48b8-a66c-43f4e6f03ae0"],
Cell[CellGroupData[{
Cell[198897, 5705, 1500, 41, 138, "Code",ExpressionUUID->"21217f19-260b-44b0-8737-1f401e1af4ec"],
Cell[200400, 5748, 3429, 94, 85, "Output",ExpressionUUID->"4a5f4cbe-075c-46de-a445-250f37b1a5d8"]
}, Open  ]],
Cell[203844, 5845, 103, 0, 44, "Text",ExpressionUUID->"d163335f-a179-43c9-8197-4d238ca8a0cf"],
Cell[CellGroupData[{
Cell[203972, 5849, 1326, 41, 141, "Code",ExpressionUUID->"83d27dda-074c-4b5b-8e1c-abe72774d8f1"],
Cell[205301, 5892, 3620, 99, 76, "Output",ExpressionUUID->"fc5d6191-e0fc-4784-89a4-648437b28359"]
}, Open  ]],
Cell[208936, 5994, 122, 0, 44, "Text",ExpressionUUID->"1fab0922-6ba0-499a-935a-29b5a6675dd3"],
Cell[CellGroupData[{
Cell[209083, 5998, 1746, 43, 234, "Code",ExpressionUUID->"ed3b00d7-4666-4247-a6b6-2cf4a421d74f"],
Cell[210832, 6043, 1269, 34, 42, "Output",ExpressionUUID->"ac476b27-7d52-426f-a144-a7a11228b953"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212138, 6082, 558, 15, 90, "Code",ExpressionUUID->"5e7b4934-dbe7-454b-a0b7-363bacf17746"],
Cell[212699, 6099, 1491, 45, 173, "Output",ExpressionUUID->"a0929531-6d2b-44cb-b77c-dce5ea6e5f3f"]
}, Open  ]],
Cell[214205, 6147, 1411, 32, 75, "Text",ExpressionUUID->"078b2fbb-8cde-43f1-a98e-e1566dda856b"],
Cell[215619, 6181, 878, 25, 65, "Code",ExpressionUUID->"a18f292b-8520-433e-bdff-3fd056473d26"],
Cell[216500, 6208, 636, 20, 46, "Text",ExpressionUUID->"8158e650-392e-4c5a-a164-8c4131c7c5eb"],
Cell[CellGroupData[{
Cell[217161, 6232, 317, 9, 90, "Code",ExpressionUUID->"0199583c-ad7b-409a-ad93-9f512e5f9679"],
Cell[217481, 6243, 1491, 45, 173, "Output",ExpressionUUID->"de548868-69f6-42f7-b958-2997cb6be158"]
}, Open  ]],
Cell[218987, 6291, 140, 2, 44, "Text",ExpressionUUID->"eb8d067d-9648-4f10-a10f-41d26a79d419"],
Cell[CellGroupData[{
Cell[219152, 6297, 1258, 33, 138, "Code",ExpressionUUID->"c9e5f26b-b931-48da-b3d7-b1e1617cb6a6"],
Cell[220413, 6332, 2907, 79, 63, "Output",ExpressionUUID->"b19ca88e-0730-4c5c-ba42-e58e6cec0ebf"]
}, Open  ]],
Cell[223335, 6414, 300, 9, 44, "Text",ExpressionUUID->"780541bd-d126-4640-a099-8ef57c4f3b09"],
Cell[CellGroupData[{
Cell[223660, 6427, 396, 10, 90, "Code",ExpressionUUID->"612bdfce-9569-4f0d-8b08-dfe2a881aaa0"],
Cell[224059, 6439, 1894, 55, 239, "Output",ExpressionUUID->"be8c5291-0733-493d-9ff7-43b33fe0f5d4"]
}, Open  ]],
Cell[225968, 6497, 97, 0, 44, "Text",ExpressionUUID->"7b019910-7649-4188-95b8-872ed039207a"],
Cell[CellGroupData[{
Cell[226090, 6501, 1597, 42, 138, "Code",ExpressionUUID->"c166bd8c-aa7f-47d1-9c42-c4feb7d6d287"],
Cell[227690, 6545, 3169, 88, 85, "Output",ExpressionUUID->"0059b11f-9e7f-4b4b-a337-2e5871933d35"]
}, Open  ]],
Cell[230874, 6636, 1652, 53, 44, "Text",ExpressionUUID->"31861ef2-118a-498b-b2c0-7c69ce52309f"],
Cell[CellGroupData[{
Cell[232551, 6693, 1463, 46, 138, "Code",ExpressionUUID->"b25fac43-2481-47a7-aeb9-8a6895b2217f"],
Cell[234017, 6741, 1481, 42, 65, "Output",ExpressionUUID->"775a22c9-11f4-4cb1-9ec6-3a873f122c96"]
}, Open  ]],
Cell[235513, 6786, 169, 3, 44, "Text",ExpressionUUID->"b87ee8c4-bc8a-4b1f-82d8-124cccdad5e6"],
Cell[CellGroupData[{
Cell[235707, 6793, 918, 24, 114, "Code",ExpressionUUID->"8e646a3e-d9cb-4f57-a606-ede7d08b1305"],
Cell[236628, 6819, 315, 5, 42, "Output",ExpressionUUID->"daec4030-5b6c-4dad-8a97-f3143e1f8bac"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237004, 6831, 147, 2, 84, "Section",ExpressionUUID->"3790f93b-7a3c-47e9-a2fb-b732a07e1a58"],
Cell[CellGroupData[{
Cell[237176, 6837, 149, 3, 67, "Subsection",ExpressionUUID->"f10199ff-f930-462f-b189-07d9b73aad6d"],
Cell[CellGroupData[{
Cell[237350, 6844, 2101, 66, 279, "Code",ExpressionUUID->"665878ca-f654-486e-9c29-ab9ce2b7ee16"],
Cell[239454, 6912, 6946, 144, 70, "Output",ExpressionUUID->"7ab51d7e-9e2e-4000-9157-a5f1d3da6d9d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[246449, 7062, 220, 6, 46, "Subsection",ExpressionUUID->"ef50f796-c74a-4959-8313-0b62029e03d7"],
Cell[246672, 7070, 170, 3, 44, "Text",ExpressionUUID->"d335f864-bbc8-4d69-83d9-77aaf075a50c"],
Cell[CellGroupData[{
Cell[246867, 7077, 244, 6, 37, "Input",ExpressionUUID->"188329b2-2ace-4f87-8ec6-1ae5fa06c4c5"],
Cell[247114, 7085, 246, 4, 70, "Print",ExpressionUUID->"b772e1ce-9b4f-46be-9229-ddaecbd55f1e"],
Cell[247363, 7091, 366, 5, 70, "Output",ExpressionUUID->"c435cdad-e289-49ba-9cac-bd5131e0e895"]
}, Open  ]],
Cell[247744, 7099, 185, 3, 44, "Text",ExpressionUUID->"ad8314b4-1365-4ac9-b216-3c96da8c3d2a"],
Cell[CellGroupData[{
Cell[247954, 7106, 783, 24, 93, "Code",ExpressionUUID->"2ad302de-6f24-4d74-8e5d-acd24b7efd2c"],
Cell[248740, 7132, 1206, 31, 70, "Output",ExpressionUUID->"0bddbc8e-023f-4463-9877-282a45da82a0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[249995, 7169, 157, 3, 46, "Subsection",ExpressionUUID->"ec1a5544-bc92-43a8-8a25-c4288dbb3c59"],
Cell[CellGroupData[{
Cell[250177, 7176, 329, 8, 90, "Code",ExpressionUUID->"f38b01bf-aa70-44a1-8c32-0557f29218d0"],
Cell[250509, 7186, 2908, 89, 205, "Output",ExpressionUUID->"a79bdd62-c08e-4189-864b-60c376af4efd"]
}, Open  ]],
Cell[253432, 7278, 287, 6, 44, "Text",ExpressionUUID->"8e644ab9-6361-46f3-9b55-ac9be4da5724"],
Cell[CellGroupData[{
Cell[253744, 7288, 1007, 27, 138, "Code",ExpressionUUID->"9af09eb4-e9b7-46f9-a858-27612809aeff"],
Cell[254754, 7317, 3737, 108, 153, "Output",ExpressionUUID->"d564b2ab-afcb-44e5-bd16-77c8800dbfd5"]
}, Open  ]],
Cell[258506, 7428, 493, 11, 44, "Text",ExpressionUUID->"3546d6dd-5afe-496c-9c6f-66ed623dcdc3"],
Cell[259002, 7441, 216, 6, 65, "Code",ExpressionUUID->"63ed648d-2575-4b53-9942-21ee3cf84ecc"],
Cell[259221, 7449, 831, 24, 47, "Text",ExpressionUUID->"6c64bc6d-3eb6-47fb-a58f-9fa049c1016a"],
Cell[CellGroupData[{
Cell[260077, 7477, 3508, 106, 290, "Code",ExpressionUUID->"c5f9bfaf-ff66-409e-9ce9-acb47a0431be"],
Cell[263588, 7585, 4688, 130, 85, "Output",ExpressionUUID->"09b8ba54-7f04-44b1-b970-aeb3665d1815"]
}, Open  ]],
Cell[268291, 7718, 416, 11, 44, "Text",ExpressionUUID->"27f10407-88d8-4038-aecb-b8097870c0e3"],
Cell[CellGroupData[{
Cell[268732, 7733, 953, 25, 114, "Code",ExpressionUUID->"d7401ffd-2bd8-41f6-9f88-e0aeb3a9e67f"],
Cell[269688, 7760, 790, 19, 61, "Output",ExpressionUUID->"d1d8de85-b024-46b9-a1f2-d1d91c7dafb3"]
}, Open  ]],
Cell[270493, 7782, 75, 0, 44, "Text",ExpressionUUID->"437b5699-b0c5-41a5-a73f-af96d9b62f52"],
Cell[CellGroupData[{
Cell[270593, 7786, 874, 28, 166, "Code",ExpressionUUID->"2ae53427-3961-4c91-85d2-95b2e8c944c5"],
Cell[271470, 7816, 814, 21, 45, "Output",ExpressionUUID->"f328c2a2-27a0-4a0a-9595-7ddc0e34c191"]
}, Open  ]],
Cell[272299, 7840, 146, 1, 44, "Text",ExpressionUUID->"d09ec3d7-e3ec-47d4-ba00-313ddc39aebe"],
Cell[CellGroupData[{
Cell[272470, 7845, 488, 14, 90, "Code",ExpressionUUID->"a7e3f458-2832-48b5-b117-5897e00e88ef"],
Cell[272961, 7861, 1028, 29, 81, "Output",ExpressionUUID->"d3ad6005-84ae-4ca5-bac6-28a419d6b0ed"]
}, Open  ]],
Cell[274004, 7893, 346, 7, 44, "Text",ExpressionUUID->"6441a53d-6085-4e76-85bc-ce5c2398fb36"],
Cell[CellGroupData[{
Cell[274375, 7904, 427, 11, 65, "Code",ExpressionUUID->"f1bf1afa-e944-4904-b8d4-936d8a077377"],
Cell[274805, 7917, 312, 5, 42, "Output",ExpressionUUID->"bb7a14f6-fa6c-443e-abba-74e9cd89fe0e"]
}, Open  ]],
Cell[275132, 7925, 239, 6, 44, "Text",ExpressionUUID->"71773169-5733-4d44-af2d-ba52cb5680ee"],
Cell[CellGroupData[{
Cell[275396, 7935, 1420, 40, 163, "Code",ExpressionUUID->"97f08466-db80-42c9-9c44-a1921ab1bdba"],
Cell[276819, 7977, 953, 25, 84, "Output",ExpressionUUID->"92773c8b-3243-4185-a17e-de6e99cb0582"]
}, Open  ]],
Cell[277787, 8005, 2029, 58, 81, "Text",ExpressionUUID->"ed286a42-4900-4677-8bfb-e74bfc86bb13"],
Cell[CellGroupData[{
Cell[279841, 8067, 562, 15, 69, "Code",ExpressionUUID->"0423ccd9-e12f-4f1f-a3e4-1bb2e67a8bdf"],
Cell[280406, 8084, 1033, 29, 61, "Output",ExpressionUUID->"4edf58e6-5332-46b7-893d-092c8dd89715"]
}, Open  ]],
Cell[281454, 8116, 602, 13, 73, "Text",ExpressionUUID->"0b0d86d9-82dc-4497-8d1b-185f9c4c7832"],
Cell[282059, 8131, 739, 20, 47, "Text",ExpressionUUID->"bafe42c5-43bb-477c-a24b-6bd7a3d1e0a4"],
Cell[CellGroupData[{
Cell[282823, 8155, 1070, 32, 92, "Code",ExpressionUUID->"9e8e9481-2c9c-4c9d-b3db-4a36e9b6c25b"],
Cell[283896, 8189, 842, 23, 64, "Output",ExpressionUUID->"5933eb6c-d6a8-41a6-975e-5cae928d3977"]
}, Open  ]],
Cell[284753, 8215, 169, 3, 44, "Text",ExpressionUUID->"27754301-ad82-47c0-80a3-57e908a36b8f"],
Cell[CellGroupData[{
Cell[284947, 8222, 1115, 31, 138, "Code",ExpressionUUID->"54daf4f4-0f36-4504-afc2-8d7cb69b3c2b"],
Cell[286065, 8255, 313, 5, 42, "Output",ExpressionUUID->"25c95f1a-305c-4d4c-b6e7-dd061cc7f934"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[286439, 8267, 309, 7, 84, "Section",ExpressionUUID->"1711a79c-a3bd-4589-8914-2d871a987ac9"],
Cell[CellGroupData[{
Cell[286773, 8278, 149, 3, 67, "Subsection",ExpressionUUID->"fd3005c9-2618-481d-a66e-f6204a61b0da"],
Cell[CellGroupData[{
Cell[286947, 8285, 2104, 66, 279, "Code",ExpressionUUID->"939d707b-39f6-4605-a558-35c302d73dec"],
Cell[289054, 8353, 7146, 148, 70, "Output",ExpressionUUID->"923b4e60-4e43-4018-ab23-fff470467f24"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[296249, 8507, 220, 6, 46, "Subsection",ExpressionUUID->"36ba4bb6-f0c0-4d39-9472-9d06d811c842"],
Cell[296472, 8515, 170, 3, 44, "Text",ExpressionUUID->"9827ae91-6548-481e-b763-fe0905e39e8d"],
Cell[CellGroupData[{
Cell[296667, 8522, 245, 6, 37, "Input",ExpressionUUID->"251eb68c-c3fd-41d8-a969-6d0361e9449c"],
Cell[296915, 8530, 313, 5, 70, "Print",ExpressionUUID->"b88d2230-968d-455f-b54e-bf6e7c705217"],
Cell[297231, 8537, 438, 6, 70, "Output",ExpressionUUID->"2cb8102f-5348-471b-b018-e0fb77a264dd"]
}, Open  ]],
Cell[297684, 8546, 185, 3, 44, "Text",ExpressionUUID->"e427f633-a734-4b20-b2ef-d5614c3e51ed"],
Cell[CellGroupData[{
Cell[297894, 8553, 784, 24, 93, "Code",ExpressionUUID->"f979fb57-6ab9-48fe-b867-b55c315cb3ec"],
Cell[298681, 8579, 1382, 34, 70, "Output",ExpressionUUID->"cd8c6881-2a86-4bda-a3bc-fba27dbbcab0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[300112, 8619, 159, 3, 46, "Subsection",ExpressionUUID->"609c6697-e07d-4489-9e19-75bab28d6d1a"],
Cell[CellGroupData[{
Cell[300296, 8626, 330, 8, 90, "Code",ExpressionUUID->"386ed840-edc4-41d1-911c-14f23b385535"],
Cell[300629, 8636, 3120, 92, 205, "Output",ExpressionUUID->"7a2757b9-2c06-442e-aedd-d6408539b030"]
}, Open  ]],
Cell[303764, 8731, 287, 6, 44, "Text",ExpressionUUID->"3b221390-4970-4e7a-8998-4a60d3efd2e7"],
Cell[CellGroupData[{
Cell[304076, 8741, 1008, 27, 138, "Code",ExpressionUUID->"a33773e6-5a94-4e5f-b54f-b93d2699e99c"],
Cell[305087, 8770, 3952, 112, 171, "Output",ExpressionUUID->"d04edf38-12cc-414b-886c-daa63ee4d45f"]
}, Open  ]],
Cell[309054, 8885, 493, 11, 44, "Text",ExpressionUUID->"af18b2db-9b99-49b4-b51f-c3341b12a165"],
Cell[309550, 8898, 217, 6, 65, "Code",ExpressionUUID->"d1905062-a818-4a0e-9790-cfa10b33639c"],
Cell[309770, 8906, 831, 24, 47, "Text",ExpressionUUID->"7da98e36-59c0-42df-bd41-f104a6a8785e"],
Cell[CellGroupData[{
Cell[310626, 8934, 3509, 106, 290, "Code",ExpressionUUID->"c2a1defe-c605-47da-9b64-6ec9f8573cd8"],
Cell[314138, 9042, 4865, 133, 103, "Output",ExpressionUUID->"4f3a42c6-f074-4edf-866b-7a4fa0d8e33c"]
}, Open  ]],
Cell[319018, 9178, 420, 11, 44, "Text",ExpressionUUID->"82d88335-f90c-4a51-8d22-b56f01d9949d"],
Cell[CellGroupData[{
Cell[319463, 9193, 954, 25, 114, "Code",ExpressionUUID->"f43a3668-aeec-49f1-bb17-19c744da09e6"],
Cell[320420, 9220, 986, 23, 79, "Output",ExpressionUUID->"f977e01b-21c9-4b3e-865a-68fc8330f34c"]
}, Open  ]],
Cell[321421, 9246, 75, 0, 44, "Text",ExpressionUUID->"dbfe90e7-0a07-4068-9562-a2c8ec99cf3e"],
Cell[CellGroupData[{
Cell[321521, 9250, 885, 27, 166, "Code",ExpressionUUID->"e43d9c49-040c-4f7b-beb9-08b1392f7cc5"],
Cell[322409, 9279, 1017, 23, 63, "Output",ExpressionUUID->"17221ce5-10f8-46a6-aee3-b67670067083"]
}, Open  ]],
Cell[323441, 9305, 146, 1, 44, "Text",ExpressionUUID->"97b3e16f-acf2-4810-8b57-a1928a5439cf"],
Cell[CellGroupData[{
Cell[323612, 9310, 489, 14, 90, "Code",ExpressionUUID->"2062825f-f219-4454-bd1a-f0ac66813f53"],
Cell[324104, 9326, 1247, 33, 81, "Output",ExpressionUUID->"03774b5c-ca24-4fd0-8129-1896f1e72638"]
}, Open  ]],
Cell[325366, 9362, 346, 7, 44, "Text",ExpressionUUID->"31c9f5c6-01db-48e9-bce8-5ee8eb134fe6"],
Cell[CellGroupData[{
Cell[325737, 9373, 477, 12, 65, "Code",ExpressionUUID->"46fdbadd-f2f7-47da-93eb-2587eee8153a"],
Cell[326217, 9387, 535, 9, 60, "Output",ExpressionUUID->"4d54dc73-0bd2-4600-9231-0bf601d80142"]
}, Open  ]],
Cell[326767, 9399, 473, 12, 44, "Text",ExpressionUUID->"d503d8a2-07e7-467c-8876-78f1a5b5bfee"],
Cell[CellGroupData[{
Cell[327265, 9415, 1421, 40, 163, "Code",ExpressionUUID->"ce0a97e2-ca84-4180-83bb-d38b46693817"],
Cell[328689, 9457, 1146, 28, 102, "Output",ExpressionUUID->"a1192b22-bceb-4814-bd17-843b4c8eba31"]
}, Open  ]],
Cell[329850, 9488, 778, 23, 45, "Text",ExpressionUUID->"f71fe6c2-f032-4671-aa16-16a546cf8f7f"],
Cell[CellGroupData[{
Cell[330653, 9515, 678, 17, 65, "Code",ExpressionUUID->"53ffea4d-84db-4861-b5a3-d42f950646ad"],
Cell[331334, 9534, 3914, 109, 85, "Output",ExpressionUUID->"dbdb8a42-5457-4627-b0a0-a954f56bc66f"]
}, Open  ]],
Cell[335263, 9646, 2051, 58, 81, "Text",ExpressionUUID->"327498cb-337f-496c-b6f3-cbe8c1b0e6d3"],
Cell[CellGroupData[{
Cell[337339, 9708, 563, 15, 69, "Code",ExpressionUUID->"f9ba0877-adc9-4cfe-9ec7-ba14b58ad2ba"],
Cell[337905, 9725, 1202, 32, 79, "Output",ExpressionUUID->"5df90bfd-8012-4cef-b595-d51d302549e1"]
}, Open  ]],
Cell[339122, 9760, 602, 13, 73, "Text",ExpressionUUID->"6ffde2b0-e532-402d-b51b-e4bd9bbb1ede"],
Cell[339727, 9775, 363, 8, 44, "Text",ExpressionUUID->"6fa51452-e6f0-4a0e-ac3f-2728305b0b27"],
Cell[CellGroupData[{
Cell[340115, 9787, 1740, 46, 186, "Code",ExpressionUUID->"5dc57ce0-91f2-42e4-bad5-86c34775c534"],
Cell[341858, 9835, 5930, 176, 239, "Output",ExpressionUUID->"a87aa39d-144b-4dc7-9960-97f72273cb37"]
}, Open  ]],
Cell[347803, 10014, 355, 7, 44, "Text",ExpressionUUID->"13040c77-a0fc-477d-90da-a3f15309c1e4"],
Cell[CellGroupData[{
Cell[348183, 10025, 2477, 61, 119, "Code",ExpressionUUID->"e922ef19-4236-45fb-8025-153a3c5d9c2d"],
Cell[350663, 10088, 1257, 25, 60, "Output",ExpressionUUID->"42e4e05c-51f1-4211-99c3-e6deacca403c"],
Cell[351923, 10115, 1274, 26, 83, "Output",ExpressionUUID->"44e47ccc-23f3-4ad9-91e0-d9a49fbe0d6c"]
}, Open  ]],
Cell[353212, 10144, 2355, 63, 142, "Text",ExpressionUUID->"63b9634d-0c44-461c-b60c-62a684d9533a"],
Cell[355570, 10209, 364, 10, 59, "Input",ExpressionUUID->"a3dbd3de-28af-46d4-a3f6-a5db91f0766c"],
Cell[355937, 10221, 300, 7, 44, "Text",ExpressionUUID->"6208fa85-4915-468b-a424-be225c50b5d4"],
Cell[CellGroupData[{
Cell[356262, 10232, 560, 16, 57, "Input",ExpressionUUID->"1b7a64a7-3be8-4b93-b984-441ca7201dd1"],
Cell[356825, 10250, 639, 16, 79, "Output",ExpressionUUID->"03344d07-6bfe-4fb0-875c-2fb7e167335b"]
}, Open  ]],
Cell[357479, 10269, 183, 3, 44, "Text",ExpressionUUID->"ec0ca80b-8f38-4c40-89c1-44fb171bd436"],
Cell[CellGroupData[{
Cell[357687, 10276, 993, 27, 89, "Input",ExpressionUUID->"1ebac1fa-df40-49db-a825-9c88a03ed90f"],
Cell[358683, 10305, 956, 26, 83, "Output",ExpressionUUID->"10b75d05-ae38-4e04-b01e-a04e8393eb1a"]
}, Open  ]],
Cell[359654, 10334, 218, 5, 44, "Text",ExpressionUUID->"0ef73703-c82f-405e-a58d-5c025451d7a9"],
Cell[CellGroupData[{
Cell[359897, 10343, 482, 14, 37, "Input",ExpressionUUID->"68cc3ebc-8170-4f69-ae87-1d9a11c5732a"],
Cell[360382, 10359, 177, 3, 60, "Output",ExpressionUUID->"81297b0f-9566-4131-b4e3-736dfaddf7ca"]
}, Open  ]],
Cell[360574, 10365, 206, 3, 44, "Text",ExpressionUUID->"bdae3c47-424e-4ad4-abb9-b83af7e32af4"],
Cell[CellGroupData[{
Cell[360805, 10372, 1014, 24, 92, "Code",ExpressionUUID->"b564cd18-3727-491e-82f5-f3f477336924"],
Cell[361822, 10398, 2996, 81, 85, "Output",ExpressionUUID->"daa4883d-0cc3-4678-a423-e52b5e58e751"]
}, Open  ]],
Cell[364833, 10482, 302, 6, 44, "Text",ExpressionUUID->"4467be99-318e-4ff6-a4d9-58e1b20d0784"],
Cell[CellGroupData[{
Cell[365160, 10492, 2856, 77, 213, "Code",ExpressionUUID->"99e5f40e-13d4-4dda-a567-1f972247db73"],
Cell[368019, 10571, 3610, 92, 110, "Output",ExpressionUUID->"7073d733-54fe-446c-9ef7-c826f68de4d0"]
}, Open  ]],
Cell[371644, 10666, 204, 3, 44, "Text",ExpressionUUID->"046fc400-7add-4963-a090-72cdb5540c48"],
Cell[CellGroupData[{
Cell[371873, 10673, 1030, 16, 65, "Code",ExpressionUUID->"a113f831-629e-49f3-b077-492cb13e2f7c"],
Cell[372906, 10691, 874, 23, 79, "Output",ExpressionUUID->"a2daa4a4-f759-41ea-a5d6-ec7cea5943b5"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[373841, 10721, 124, 0, 84, "Section",ExpressionUUID->"2ce856b9-10b6-41ed-93cf-6136323d5001"],
Cell[CellGroupData[{
Cell[373990, 10725, 151, 3, 67, "Subsection",ExpressionUUID->"14cf9848-e120-4d3d-9bc8-bdb640ec8333"],
Cell[CellGroupData[{
Cell[374166, 10732, 2550, 80, 279, "Code",ExpressionUUID->"b65fe82a-d411-423a-ab61-83da53812fc4"],
Cell[376719, 10814, 11274, 233, 312, "Output",ExpressionUUID->"d1f70c9b-eed0-401b-885e-d0be025707c7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[388042, 11053, 240, 6, 46, "Subsection",ExpressionUUID->"2867d8da-1760-4907-83df-0dff84baae4b"],
Cell[388285, 11061, 170, 3, 44, "Text",ExpressionUUID->"45707adf-c23a-4c1e-bdb9-2fb58098e437"],
Cell[CellGroupData[{
Cell[388480, 11068, 244, 6, 37, "Input",ExpressionUUID->"bdfc978b-f7d1-44aa-823c-bdf51f22af26"],
Cell[388727, 11076, 246, 4, 70, "Print",ExpressionUUID->"fbf7ec84-8710-4311-8cdc-3a8551117f58"],
Cell[388976, 11082, 1632, 21, 70, "Output",ExpressionUUID->"1e66c334-824d-427e-b505-e65d393db4db"]
}, Open  ]],
Cell[390623, 11106, 185, 3, 44, "Text",ExpressionUUID->"5838f148-6c52-4da3-aa0f-051a73f7c93f"],
Cell[CellGroupData[{
Cell[390833, 11113, 929, 29, 93, "Code",ExpressionUUID->"3e3801c0-1834-49da-abfa-d544b3bdde50"],
Cell[391765, 11144, 2103, 56, 70, "Output",ExpressionUUID->"45cc9623-3564-4f91-af92-bc7c37f7d38b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[393917, 11206, 159, 3, 46, "Subsection",ExpressionUUID->"9a49d894-c6f1-4d00-999d-36e677839912"],
Cell[CellGroupData[{
Cell[394101, 11213, 328, 8, 90, "Code",ExpressionUUID->"95647134-e16d-40e0-9d25-967279121287"],
Cell[394432, 11223, 5263, 158, 341, "Output",ExpressionUUID->"c51f8fe3-7dfc-4f64-923b-3e74651182f4"]
}, Open  ]],
Cell[399710, 11384, 289, 6, 44, "Text",ExpressionUUID->"6620cfe3-da15-46b5-a52c-a6fa2cbf9e13"],
Cell[CellGroupData[{
Cell[400024, 11394, 1069, 30, 138, "Code",ExpressionUUID->"83cc1a0e-5dfb-4533-8d41-fd0630caa433"],
Cell[401096, 11426, 6320, 181, 289, "Output",ExpressionUUID->"8ea41eb4-ad5d-426a-ba59-5029390f15f3"]
}, Open  ]],
Cell[407431, 11610, 491, 11, 44, "Text",ExpressionUUID->"ec9a2759-36f4-4a2a-89df-d08a9d261ad8"],
Cell[407925, 11623, 216, 6, 65, "Code",ExpressionUUID->"544bdfe1-da1c-4d7a-85b4-38fbbd16497a"],
Cell[408144, 11631, 829, 24, 47, "Text",ExpressionUUID->"738ad9a2-8ec8-43ac-8a04-6f951cda3b1e"],
Cell[408976, 11657, 521, 15, 114, "Code",ExpressionUUID->"39c754df-ca06-40b8-a2bb-28a2a1ccb8d0"],
Cell[CellGroupData[{
Cell[409522, 11676, 229, 5, 37, "Input",ExpressionUUID->"5e9ff33b-c833-48d4-bbe2-dd744bef4c9d"],
Cell[409754, 11683, 407, 10, 61, "Output",ExpressionUUID->"5ef7cf17-dbe1-438f-aeb3-c5302ef36358"]
}, Open  ]],
Cell[CellGroupData[{
Cell[410198, 11698, 3377, 98, 290, "Code",ExpressionUUID->"b16ede6d-636f-4242-8056-4095cfdab19f"],
Cell[413578, 11798, 7105, 200, 153, "Output",ExpressionUUID->"f70874d9-c8e3-459b-b1fe-c823c5abcc4f"]
}, Open  ]],
Cell[420698, 12001, 390, 11, 44, "Text",ExpressionUUID->"811aa89a-0067-4d79-a685-60385c553fd7"],
Cell[CellGroupData[{
Cell[421113, 12016, 1056, 29, 114, "Code",ExpressionUUID->"35688d22-3108-472a-815c-24301bf1b706"],
Cell[422172, 12047, 2429, 66, 85, "Output",ExpressionUUID->"77c44a1b-270e-4aa8-b134-af1e8ff57b0f"]
}, Open  ]],
Cell[424616, 12116, 75, 0, 44, "Text",ExpressionUUID->"985b3f01-c8a5-4fdb-a4b8-dbccce8e88e7"],
Cell[CellGroupData[{
Cell[424716, 12120, 988, 29, 117, "Code",ExpressionUUID->"606bd7cd-e927-4212-9575-c3d608f27bf5"],
Cell[425707, 12151, 2086, 54, 63, "Output",ExpressionUUID->"102ef7ca-b78b-4019-a34b-f556aec9a86b"]
}, Open  ]],
Cell[427808, 12208, 122, 0, 44, "Text",ExpressionUUID->"49132164-2659-4e59-bcb5-dbd5a78c4fe4"],
Cell[CellGroupData[{
Cell[427955, 12212, 1297, 33, 186, "Code",ExpressionUUID->"c0e810dc-7efd-4ec3-baf3-65d898740be6"],
Cell[429255, 12247, 989, 26, 42, "Output",ExpressionUUID->"bb654fb1-ad26-4b18-8d09-b8eaa6f53a67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430281, 12278, 558, 15, 90, "Code",ExpressionUUID->"0cd2585a-1fe5-4339-a1f1-330c5b81a0eb"],
Cell[430842, 12295, 1289, 38, 127, "Output",ExpressionUUID->"f6efd79b-c5b7-47b9-96c3-fbd0330b8619"]
}, Open  ]],
Cell[432146, 12336, 347, 8, 73, "Text",ExpressionUUID->"63fadd6f-11a2-4558-9eef-80ee54e0600a"],
Cell[CellGroupData[{
Cell[432518, 12348, 427, 11, 65, "Code",ExpressionUUID->"633957b9-e7b2-47d8-81d0-f250e4b7789f"],
Cell[432948, 12361, 344, 6, 42, "Output",ExpressionUUID->"8cae90db-6e66-4623-93eb-e350e4feeed2"]
}, Open  ]],
Cell[433307, 12370, 239, 6, 44, "Text",ExpressionUUID->"4b4ed61d-afd6-4853-9362-1b27148416a9"],
Cell[CellGroupData[{
Cell[433571, 12380, 1397, 40, 163, "Code",ExpressionUUID->"cb5f4111-b80b-42db-af6f-43ad7265e4d9"],
Cell[434971, 12422, 1037, 28, 146, "Output",ExpressionUUID->"5e109661-29b9-47a6-a724-7ba506e71626"]
}, Open  ]],
Cell[436023, 12453, 1977, 57, 81, "Text",ExpressionUUID->"9c36b7af-92f2-404e-9d1e-a4780d843671"],
Cell[CellGroupData[{
Cell[438025, 12514, 563, 15, 69, "Code",ExpressionUUID->"3c3afdfc-1d19-4ac2-aec2-d88efdb59c80"],
Cell[438591, 12531, 15057, 424, 319, "Output",ExpressionUUID->"3e61b2ab-c743-4c62-b2d9-950ff588aaf6"]
}, Open  ]],
Cell[453663, 12958, 766, 20, 47, "Text",ExpressionUUID->"63bb8888-2f8d-4ac8-b433-369995d28bd3"],
Cell[CellGroupData[{
Cell[454454, 12982, 1041, 29, 92, "Code",ExpressionUUID->"ade4376d-ccc7-4c17-8806-d597f655750a"],
Cell[455498, 13013, 5371, 141, 119, "Output",ExpressionUUID->"831f133f-79b1-4104-b3cb-0e1dc89a7c44"]
}, Open  ]],
Cell[460884, 13157, 175, 3, 44, "Text",ExpressionUUID->"52d3784c-24f7-43b8-b712-eed668ee4f96"],
Cell[CellGroupData[{
Cell[461084, 13164, 974, 25, 114, "Code",ExpressionUUID->"eb4cdc76-efdb-4eff-9b89-7aea108d8261"],
Cell[462061, 13191, 345, 6, 60, "Output",ExpressionUUID->"3e710554-dc9b-4193-ae82-cde9b15b04fd"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/newton.poly <==
use application "polytope";
use application "fan";

# Step 1: Read exponent vectors from file and homogenize
my @exponents;
open(FILE, "exponents.txt") or die("Could not open file.");
while (<FILE>) {
    chomp;
    my @fields = split;
    push @exponents, [1, @fields];  # leading 1 for homogenization
}
close(FILE);

# Step 2: Construct the polytope
my $p = new Polytope<Rational>(POINTS => \@exponents);

my $fan = normal_fan($p);
print $fan->RAYS;
